A census of cubic fourfolds over $\mathbb{F}_2$

We compute a complete set of isomorphism classes of cubic fourfolds over $\mathbb{F}_2$. Using this, we are able to compile statistics about various invariants of cubic fourfolds, including their counts of points, lines, and planes; all zeta functions of the smooth cubic fourfolds over $\mathbb{F}_2$; and their Newton polygons. One particular outcome is the number of smooth cubic fourfolds over $\mathbb{F}_2$, which we fit into the asymptotic framework of discriminant complements. Another motivation is the realization problem for zeta functions of $K3$ surfaces. We present a refinement to the standard method of orbit enumeration that leverages filtrations and gives a significant speedup. In the case of cubic fourfolds, the relevant filtration is determined by Waring representation and the method brings the problem into the computationally tractable range.

==> anc/ancillary/cubic-fourfolds/CubicLib/CubicLib.m <==
//////////////////////////////////////////////////////////////////////////////////////////////////
//
// CubicLib.m
//
// Library for managing the computation of information about cubic 4-folds.
//
//////////////////////////////////////////////////////////////////////////////////////////////////


/////////////////////////////////////////////////
//
// Constants
//
/////////////////////////////////////////////////

PATH_TO_LIB := PathToLib();

ORBIT_DATA_DIRECTORY := PATH_TO_LIB * 
			"../../database/group_action/orbit_representatives/" *
                        "orbit_representative_in_V/";

DATABASE_DIRECTORY := PATH_TO_LIB * "../../database/";
DATA_DIRECTORY := PATH_TO_LIB * "../../database/zeta/";
CUBIC_ID_FILE := "orbrep.csv";
ISSMOOTH_FILE := "smooth.csv";
POINT_COUNTS_FILE := "point_counts.csv";
ORBIT_SIZE_FILE := "stabilizer_counts.csv";
ERROR_FILE := "error_report";

/////////////////////////////////////////////////
//
// Cubic/Bitstring conversions
//
/////////////////////////////////////////////////

CONST_k := FiniteField(2);
CONST_G := GL(6, CONST_k);
CONST_R<[x]> := PolynomialRing(CONST_k, 6);
CONST_V, CONST_Bit := GModule(CONST_G, CONST_R, 3);
    
intrinsic CubicToBitList(cubic) -> SeqEnum
{Converts a cubic into a (normalized) list of 56 bits}    
    return Reverse([Integers() ! CONST_Bit(cubic)[i] : i in [1..56]]);
end intrinsic;

intrinsic BitListToCubic(blist) -> RngMPolElt
{Converts a list of 56 bits to a cubic}
    return blist @@ CONST_Bit;
end intrinsic;

intrinsic CubicToInt(cubic) -> RngIntElt
{}
    return Seqint(CubicToBitList(cubic), 2);
end intrinsic;

intrinsic GetBitMap() -> .
{}
    return CONST_Bit;
end intrinsic;

intrinsic StandardCubicModule() -> ModGrp
{Return CubicLib's internal GModules.}
    return CONST_V, CONST_Bit;
end intrinsic;

intrinsic StandardCubicRing() -> ModGrp
{Return CubicLib's internal GModules.}
    return CONST_R;
end intrinsic;
          
/////////////////////////////////////////////////
//
// Warring-like subspaces
//
/////////////////////////////////////////////////

// The Polemic subspace is the space of quadratic*linear, which has dimension 36.
// The sub<...> constructor is in the category of G-modules.
CONST_Warring := sub<CONST_V | CONST_Bit(CONST_R.1^3)> ;
CONST_Polemic := sub<CONST_V | CONST_Bit(CONST_R.1^2 * CONST_R.2)>;

CONST_Polemic_quo, CONST_to_polemic_quo := quo<CONST_V | CONST_Polemic>;
CONST_Warring_quo, CONST_to_warring_quo := quo<CONST_V | CONST_Warring>;

intrinsic WarringFiltration(v) -> ModGrpElt, ModGrpElt, ModGrpElt
{Given a vector `v` of length 56 representing a cubic, return the images
`v`, `vU`, `vUp` in the Warring filtration.

This function is very picky about its domain. See StandardCubicModule.}
    return v, CONST_to_warring_quo(v), CONST_to_polemic_quo(v);
end intrinsic;

intrinsic WarringActionMaps() -> Map, Map, Map
{}
    cub_action := GModuleAction(CONST_V);
    pol_action := GModuleAction(CONST_Polemic_quo);
    war_action := GModuleAction(CONST_Warring_quo);    
    return cub_action, pol_action, war_action;
end intrinsic;

/////////////////////////////////////////////////
//
// Orbits and stabilizers
//
/////////////////////////////////////////////////

intrinsic Stabilizer(v :: ModGrpElt) -> GrpMat
{Construct the stabilizer of `v` within the action group.}
    G := ActionGroup(Parent(v));
    return Stabilizer(G, v);    
end intrinsic;
    
intrinsic CubicStabilizer(f :: RngMPolElt) -> GrpMat
{Computes the stabilizer of a cubic form over F2 under the action of PGL_6.}

    // To efficiently compute the stabilizer, we use the standard filtration.
    // as described in the paper.
    
    // Images of f under the standard filtration.
    v, vU, vUp := WarringFiltration(CONST_Bit(f));

    // Action maps
    cub_action, pol_action, war_action := WarringActionMaps();
    
    // Compute stabilizer from the Polemic quotient.
    StabvUp := Stabilizer(vUp);
    WQres   := Restriction(CONST_Warring_quo, StabvUp @@ pol_action);

    // Compute stabilizer from the Warring quotient.
    StabvU := Stabilizer(WQres ! vU);    
    Vres   := Restriction(CONST_V, StabvU @@ war_action);

    // Compute the stabilizer.
    Stabv := Stabilizer(Vres ! v);

    // Return the result within PGL_6
    return Stabv @@ cub_action;
end intrinsic;


intrinsic CubicOrbitSize(f :: RngMPolElt) -> RngIntElt
{Computes the size of the orbit of a cubic form over F2 under the action of PGL_6.}
    Stabv := CubicStabilizer(f);
    return #CONST_G/#Stabv;    
end intrinsic;
    
/////////////////////////////////////////////////
//
// Geometry
//
/////////////////////////////////////////////////

intrinsic IsSmooth(f :: RngMPolElt) -> BoolElt
{}
    R  := Parent(f);
    PP := Proj(R);
    X := Scheme(PP, f);
    return IsNonSingular(X);
end intrinsic;


intrinsic IsConjugate(G::GrpMat, v::ModGrpElt, w::ModGrpElt) -> BoolElt, GrpMatElt
{Checks if G sends v to w, and if so, returns a matrix which does so.}

    mp, permgp, matgp := OrbitAction(G, {v,w});
    bool, g := IsConjugate(permgp, mp(v), mp(w));

    if bool then
        return bool, g @@ mp;
    else
      return false, _;
    end if;
end intrinsic;


intrinsic IsEquivalentCubics(f1, f2) -> BoolElt, GrpMatElt
{Given two cubic forms f1, f2, determine if there is some matrix g in G such that 
Bit(f1)^g = Bit(f2). If it exists, also return the transformation `g`.}

    // Images of f under the standard filtration.
    v1, vU1, vUp1 := WarringFiltration(CONST_Bit(f1));
    v2, vU2, vUp2 := WarringFiltration(CONST_Bit(f2));

    Wp := Parent(vUp1);
    W  := Parent(vUp2); 

    // Action maps
    cub_action, pol_action, war_action := WarringActionMaps();

    // Rename action maps so Jack's code works.
    upmap := pol_action;
    umap  := war_action;
    vmap  := cub_action;
    
    GUp := ActionGroup(Parent(vUp1));
    GU  := ActionGroup(Parent(vU1));
    
    bool, gUp := IsConjugate(GUp, vUp1, vUp2);
    if bool eq false then return false; end if;
    vU1gUp1 := vU1^(umap(gUp @@ pol_action));

    // This is v1 moved over the point [v2] in the Polemic quotient
        
    // Compute stabilizer from the Polemic quotient.
    StabvUp := Stabilizer(vUp2);
    WQres   := Restriction(CONST_Warring_quo, StabvUp @@ pol_action);
    
    bool, gU := IsConjugate(ActionGroup(WQres), vU1gUp1, vU2);
    if bool eq false then return false; end if;
    next_thing := (v1^(vmap(gUp @@ upmap)))^(vmap(gU @@ umap));

    
    // Compute the final refinement, if it exists.
    StabvU2 := Stabilizer(WQres ! vU2);
    Vres    := Restriction(CONST_V, StabvU2 @@ war_action);
    
    bool, gV := IsConjugate(ActionGroup(Vres), next_thing, v2);
    if bool eq false then return false; end if;

    return true, (gUp @@ upmap) * (gU @@ umap) * (gV @@ vmap);
end intrinsic;



/////////////////////////////////////////////////
//
// Group theory
//
/////////////////////////////////////////////////

CONST_Max_Feasible_Orbits := 10^14;

// Count Orbits using Burnside.
intrinsic CountOrbits(Gmod) -> RngIntElt
{Counts the orbits of a group acting on a G-module via Burnside's lemma.}
    rho := Representation(Gmod);
    G := Group(Gmod);
    return &+[#Eigenspace(rho(c[3]),1) * c[2] : c in ConjugacyClasses(G) ]/#G;
end intrinsic;

intrinsic GLModule(n::RngIntElt, d::RngIntElt, q::RngIntElt) -> ModGrp
{Returns the module for the action of GL(n+1, q) on spaces of polynomials of degree d.}
    G := GL(n+1, q);
    R := PolynomialRing(GF(q), n+1);
    V := GModule(G, R, d);
    return V;
end intrinsic;

intrinsic IsFeasible(n::RngIntElt, d::RngIntElt, q::RngIntElt
                     : CheckOrbits:=true,
                       Ncores := 100,
                       TimeLimit := 525600 * 60) -> BoolElt
{A Heuristic to determines whether orbit enumeration is feasible for forms
of degree d in P^n over Fq. Our heuristic is based on current techniques 
based on reasonable hardware from 2022.

NOTE: Sometimes this function will produce a false negative, because it 
doesn't find the optimal composition series.
}
    G := GL(n+1, q);
    R := PolynomialRing(GF(q), n+1);
    V := GModule(G, R, d);    
    return IsFeasible(V : CheckOrbits:=CheckOrbits, Ncores:=Ncores, TimeLimit:=TimeLimit);
end intrinsic;

intrinsic IsFeasible(V::ModGrp                            
                     : CheckOrbits := true,
                       Ncores := 100,
                       TimeLimit := 525600 * 60) -> BoolElt
{}
    if CheckOrbits and CountOrbits(V) gt CONST_Max_Feasible_Orbits then
        return false, "Too many orbits";
    end if;
    
    // This can take a while for really big modules. The answer is probably no
    // in this case anyways.
    found_series := CandidateCompositionSeries(V);
    return &or [IsFeasibleUnionFind(V : CheckOrbits:=false)
                : V in {comp[1] : comp in found_series}];
end intrinsic;

intrinsic CandidateCompositionSeries(V::ModGrp) -> SeqEnum
{}
    // Look for 10 composition series.
    found_series := [];
    found_dims := [];
    
    wait_count := 0;    
    while wait_count lt 10 do
        comp := CompositionSeries(V);
        dims := [Dimension(W) : W in comp];
        
        if not dims in found_dims then
            Append(~found_dims, dims);
            Append(~found_series, comp);
            wait_count := 0;
        else
            wait_count +:= 1;
        end if;
    end while;

    return found_series;
end intrinsic;

intrinsic IsFeasibleUnionFind(n::RngIntElt, d::RngIntElt, q::RngIntElt
                              : CheckOrbits:=true,
                                Ncores := 100,
                                TimeLimit := 525600 * 60) -> BoolElt
{A Heuristic to determines whether orbit enumeration is feasible for forms
of degree d in P^n over Fq. Our heuristic is based on using union-find 
based on reasonable hardware from 2022.}

    if n gt 2 and d gt 10 then
        return false, "Too many orbits";
    end if;

    G := GL(n+1, q);
    R := PolynomialRing(GF(q), n+1);    
    V := GModule(G, R, d);

    return IsFeasibleUnionFind(V : CheckOrbits:=CheckOrbits,
                                   Ncores:=Ncores, TimeLimit:=TimeLimit);
end intrinsic;

intrinsic IsFeasibleUnionFind(V::ModGrp
                              : CheckOrbits:=true,
                                Ncores := 100,
                                TimeLimit := 525600 * 60) -> BoolElt
{}
    // Note the number of seconds in a year is 525600 * 60.

    if CheckOrbits and CountOrbits(V) gt CONST_Max_Feasible_Orbits then
        return false, "Too many orbits";
    end if;
    
    // If the dimension is larger than 60, the answer is no.
    if Dimension(V) gt 60 then return false; end if;
    
    // We use the complexity estimate that union find is O(N).
    // The group PGL_{n+1} can be assumed to act (generically) freely, since
    // cubics with larger stabilizers are generally sparse within the family.
    
    // Time matrix-vector multiplication.
    G := Group(V);
    gens := Generators(G);
    ntrials := 10^4;
    
    t1 := Cputime();
    for i in [1..ntrials] do
        v := Random(V);
        g := Random(gens);
        gv := v * g;
    end for;
    t2 := Cputime();
    avg_step_time := (t2-t1)/ntrials;

    // We now compare to hardware availability. We assume that time complexity
    // is the main contraint.
    q := #BaseRing(V);
    N := ExactQuotient(#V-1, q-1);

    return N * avg_step_time / Ncores lt TimeLimit;
end intrinsic;
                                          
/////////////////////////////////////////////////
//
// Data Processing
//
/////////////////////////////////////////////////

intrinsic serialize(f :: RngMPolElt) -> .
{Takes a cubic and returns a customized serialization into bytes.}
    byteseq := [];
    for i in [0..6] do
        n := 1;
        bitstring := 0;
        for j in [1..8] do 
            if f[i*8 + j] eq 1 then
                bitstring := BitwiseOr(bitstring, ShiftLeft(1, 8-n));
            end if;
            n := n + 1;
        end for;
        Append(~byteseq, bitstring);
    end for;

    return byteseq;
end intrinsic;

intrinsic deserialize(byteseq) -> RngMPolElt
{Takes a byte sequence and returns the corresponding cubic polynomial.}
    seq := [];
    for byte in byteseq do
        seq cat:= [ BitwiseAnd(ShiftRight(byte, 8-i), 1): i in [1..8]];
    end for;
    
    return seq;
end intrinsic;


/////////////////////////////////////////////////
//
// Database
///////////////////////////////////////////////////

intrinsic _ManageBitListSmoothOptions(orbdata : BitList:=false, OnlySmooth:=false) -> SeqEnum
{}
    if BitList and not OnlySmooth then
        return orbdata;
    end if;

    // In all other cases we need the cubics.
    orbdata_cubics := [[BitListToCubic(b) : b in lst] : lst in orbdata];

    // Setup smoothness filterer based on options
    if OnlySmooth then
        // Check for the cache. Otherwise, use IsSmooth.
        try
            fname := "differentiability/smooth/smooth.csv";
            smoothIndices := Keys(ReadCSVWithTypes(fname, RngIntElt, MonStgElt));
            filterer := func<i, j, seen | (seen + j) in smoothIndices>;
        
        catch e
            filterer := func<i, j, seen | IsSmooth(orbdata_cubics[i][j])>;
        end try;
        
    else
        filterer := func<i, j, seen | true>;
    end if;

    // Select return type via bitlist option
    if BitList then
        selector := orbdata;
    else
        selector := orbdata_cubics;
    end if;

    // Iterate to construct the new object.
    seenElements := 0;
    orbdataNew := [];
    for i in [1..#orbdata] do
        lstNew := [];
        for j in [1..#orbdata[i]] do
            // Get the right things associated to (i,j)
            if filterer(i,j,seenElements) then
                Append(~lstNew, selector[i][j]);
            end if;                       
        end for;

        seenElements +:= #orbdata[i];
        Append(~orbdataNew, lstNew);
    end for;

    // Return
    return orbdataNew;
end intrinsic;


intrinsic LoadCubicOrbitData(: RemoveZero:=true, Flat:=false, Quick:=false, BitList:=false,
                               OnlySmooth:=false, Verbose:=false)
          -> SeqEnum
{Loads the precomputed orbit data.}

    ZEROCUBIC := [0 : i in [1..56]];
    if Verbose then print "loading data..."; end if;
    
    if Quick then range := [1..2]; else range := [1..85]; end if;
    
    orbdata := [];
    for k in range do
	name2 := Sprintf(ORBIT_DATA_DIRECTORY * "orbitreps-%o.data", k);
	seq := [];
	o2 := []; 
	file := Read(name2);

	currloc := 1;
	while true do
	    //Deserialize 7 Bytes and Advance File Pointer   
	    for i in [1..7] do
		byte := StringToCode(file[currloc]);
		
		seq cat:= [byte];   
		
		//Break at EOF
		if (currloc eq #file) then
		    break;
		end if;
		currloc := currloc + 1;
	    end for;

	    //Deserialize
	    x := deserialize(seq);
	    if not (RemoveZero and x eq ZEROCUBIC) then
		Append(~o2, x);
	    end if;		 
	    seq := [];

	    //Break at EOF
	    if (currloc eq #file) then
		break;
	    end if;
	end while;

	orbdata := orbdata cat [o2];
	if Verbose then print k; end if;
    end for;

    // Filter by smoothness and apply Bitlist.
    orbdata := _ManageBitListSmoothOptions(orbdata : BitList:=BitList, OnlySmooth:=OnlySmooth);
        
    if Flat then
	return &cat orbdata;
    else
	return orbdata;
    end if;
end intrinsic;


// Write stuff to file.

// We would like to include records of the following form:
//
// 1. The orbit representative a, b such that it is orbdata[a,b];
// 2. Whether the orbit representative is smooth.
// 3. The sequence of point counts.

// 4. Set of lines on it.
// 5. Set of planes on it.

intrinsic DatabaseDirectory() -> MonStgElt
{Return the absolute path to the database folder.}
    return DATABASE_DIRECTORY;
end intrinsic;

intrinsic WriteZetaData(i, issmooth, pointcounts) -> RngIntElt
{}
    Write(DATA_DIRECTORY * CUBIC_ID_FILE, Sprintf("%o", i));
    Write(DATA_DIRECTORY * ISSMOOTH_FILE, Sprintf("%o, %o", i, issmooth));
    Write(DATA_DIRECTORY * POINT_COUNTS_FILE, Sprintf("%o, %o", i, pointcounts));    
    return 0;
end intrinsic;

intrinsic ReadZetaFunctions() -> Assoc
{Load the list of Zeta functions from the database.}
    fname := "zeta_functions/zeta_coefficients.csv";
    R<t> := PolynomialRing(Rationals());

    // zetafunctions[k] will be Q(t), the characterisitc polynomial of frobenius
    // acting on on H^4_prim(X, Q_l(2)).
    A := ReadCSV(fname);
    B := AssociativeArray();
    for k in Keys(A) do
        B[k] := R ! Polynomial(A[k]);
    end for;
    return B;
end intrinsic;


intrinsic WriteOrbitSizeData(i, stabilizersize) -> RngIntElt
{}
    Write(DATA_DIRECTORY * ORBIT_SIZE_FILE, Sprintf("%o, %o", i, stabilizersize));
    return 0;
end intrinsic;

intrinsic ReadOrbitSizeData() -> Assoc
{}
    fname := "group_action/stabilizers_info/stabilizer_counts.csv";
    A := ReadCSV(fname);
    return A;
end intrinsic;

intrinsic ReadStabilizerSizeData() -> Assoc
{}
    n := #GL(6, FiniteField(2));
    f := func<size | ExactQuotient(n, size)>;
    fname := "group_action/stabilizers_info/stabilizer_counts.csv";
    return ReadCSV(fname : FunctionOnLoad:=f);
end intrinsic;

intrinsic ReportError(index, err)
{Write a report of the error to the file.}
    Write(DATA_DIRECTORY * ERROR_FILE, Sprintf("%o, %o", index, err));
    return;
end intrinsic;

intrinsic DetermineReadTypes(DataPath, fname) -> Tup
{}
    io := Open(DataPath * fname, "r");
    data := AssociativeArray();
    
    line := Gets(io);

    // If the file is empty, the return value is moot.
    if IsEof(line) then
        return MonStgElt;
    end if;
    
    args := eval("[* " * line * " *]");

    return <Type(x) : x in args>;
end intrinsic;

intrinsic StringToSeqEnum(str) -> SeqEnum
{}
    // Strip off the left/right brackets.
    leftBrac  := Index(str, "[");
    rightBrac := Index(str, "]");

    // Parse the integer sequence.
    lst := Split(str[leftBrac+1..rightBrac-1], ",");    
    return [StringToRational(x) : x in lst];
end intrinsic;

intrinsic SplitAtFirstComma(str) -> MonStgElt, MonStgElt
{}
    i := Index(str, ",");
    keystr   := str[1..i-1];
    valuestr := str[i+1..#str];
    return keystr, valuestr;
end intrinsic;

intrinsic GenericSplitterParser(str) -> Any, Any
{}
    args := eval("[* " * str * " *]");
    assert #args eq 2;
    return args[1], args[2];
end intrinsic;

intrinsic GenericParser(str) -> Any
{}
    return eval str;
end intrinsic;
    
intrinsic ReadCSVWithTypes(fname, keyType::Cat, valueType::Cat :
                           DataPath:=DatabaseDirectory(),
                           FunctionOnLoad := func<x|x>) -> Assoc
{}
    io := Open(DataPath * fname, "r");
    data := AssociativeArray();

    case keyType:
    when RngIntElt: KeyParser := StringToInteger; Splitter:=SplitAtFirstComma;
    else: KeyParser := func<x|x>; Splitter:=GenericSplitterParser;
    end case;
                
    case valueType:
    when RngIntElt: ValueParser := StringToRational;
    when FldRatElt: ValueParser := StringToRational;
    when SeqEnum:   ValueParser := StringToSeqEnum;
    when MonStgElt: ValueParser := func<x|x>;
    else: ValueParser := GenericParser;
    end case;

    // Override the Value parser if we have a generic Keys
    if Splitter eq GenericSplitterParser then
        ValueParser := func<x|x>;
    end if;

    while true do
        line := Gets(io);
        if IsEof(line) then break; end if;
        keystr, valuestr := Splitter(line);
        data[KeyParser(keystr)] := FunctionOnLoad(ValueParser(valuestr));
    end while;
    return data;
    
end intrinsic;


intrinsic ReadCSV(fname : DataPath:=DatabaseDirectory(), FunctionOnLoad:=func<x|x>) -> Assoc
{}
    types := DetermineReadTypes(DataPath, fname);

    if #types eq 2 then
        return ReadCSVWithTypes(fname, types[1], types[2] :
                                DataPath:=DataPath, FunctionOnLoad:=FunctionOnLoad);
    end if;
    
    io := Open(DataPath * fname, "r");
    data := AssociativeArray();
    while true do
        line := Gets(io);
        if IsEof(line) then break; end if;
        args := eval("[* " * line * " *]");
        i := args[1];
        if #args eq 1 then
            data[i] := true; // Just mark the key.
        elif #args eq 2 then
            data[i] := FunctionOnLoad(args[2]);
        else
            data[i] := FunctionOnLoad(args[2..#args]);
        end if;
    end while;
    return data;
end intrinsic;

intrinsic Index(A::Assoc, x::Any) -> Any
{}
    return {k : k in Keys(A) | A[k] eq x};
end intrinsic;

/////////////////////////////////////////////////
//
// C++ interaction.
//
/////////////////////////////////////////////////

intrinsic CppInputString(h) -> MonStgElt
{Given a quantity `h`, return the string needed for Nick Addington's C++ program.}
    if h eq 0 then return "0"; end if;
    ret := "";
    for m in Monomials(h) do
        j := [Degree(m, Parent(h).i) : i in [1..Rank(Parent(h))] ];
        str := "";
        for k in [0 .. #j-1] do
            for l in [1..j[k+1]] do
                if str eq "" then
                    str := Sprintf("y_%o", k);
                else
                    str := Sprintf("ff2k_mult(%o, y_%o)", str, k);
                    // str := "mult[" cat str cat "][" cat "y_" cat Sprint(k) cat "]";
                end if;
            end for;
        end for;
        
        if ret eq "" then ret := str;
        else ret := ret cat " ^ " cat str;
        end if;
    end for;
    
    return ret;
end intrinsic;

/////////////////////////////////////////////////
//
// Macaulay2 interaction
//
/////////////////////////////////////////////////

intrinsic FunctionalEquationSign(f) -> RngIntElt
{Given a cubic fourfold `f` over F2, compute the sign of the functional equation.
This function requires that either Macaulay 2 or Sage is installed.}

    // Testing functionality with the Sage fallback first.
    R<x,y,z,u,v,w> := PolynomialRing(BaseRing(Parent(f)), 6);
    fR := R ! f;

    fstr := Sprint(fR);
    try
	// Write to input file and execute M2.
	Write("macaulay2/input.m2", fstr : Overwrite);
	cmd := Sprint("M2 --script macaulay2/compute_sign.m2");
        disc := eval Read(POpen(cmd, "r"));
        
    catch e
        print "Warning: Using Sage fallback. Please ensure Macaulay2 can be launched with `M2`.";
        // If we use sage, there is a missing factor of
        //     3^21 = 3 mod 8.
        // compared to the Macaulay implementation.        
        cmd := Sprintf("sage -c 'f=\"%o\"; load(\"macaulay2/compute_sign.sage\")'", fstr);
        disc := 3 * eval Read(POpen(cmd, "r"));
    end try;
    
    // Once the discriminant is found, compute the sign.
    if disc mod 8 eq 3 then
        return -1;
    elif disc mod 8 eq 7 then
        return 1;
    else
        error "Unexpected discriminant residue.", disc mod 8;
    end if;
    
end intrinsic;

/////////////////////////////////////////////////
//
// find the characteristic polynomial of frobenius on nonprimitive cohomology.
// input list of point counts over F_2^k, k = 1,..., 11.
//
/////////////////////////////////////////////////

CONSTQt_<t> := PolynomialRing(Rationals());
CONSTCs_<s> := PolynomialRing(ComplexField(30));

function WeilPolynomialFromHalf(coeffs, sign)
    head := coeffs[0+1..11+1];
    tail := [sign*x : x in Reverse(coeffs[0+1..10+1])];
    return Polynomial(Reverse(head cat tail)); // I'm not a fan...constant term should be 1.
end function;

intrinsic BothWeilPolynomials(coeffs) -> Tup
{}
    a := WeilPolynomialFromHalf(coeffs,  1);
    b := WeilPolynomialFromHalf(coeffs, -1);
    return <a,b>;
end intrinsic;


intrinsic HalfWeil(counts::SeqEnum[RngIntElt]) -> SeqEnum[FldRatElt]
{}
    // Divide by the zeta function for P4. (Recall there is a Log.)
    // Also, dividing by 4^m amounts to taking a Tate twist (evaluating t => t/4).
    tr := [(counts[m] - 1 - 2^m - 4^m - 8^m - 16^m)/4^m : m in [1..11]];

    // Apply the exponential map. Note that c[i] is the i-th coefficient.
    c := [Rationals() ! -2^31 : i in [1..11]]; // Initialize
    c[1] := -tr[1];
    for k in [2..11] do
        c[k] := (tr[k] + &+[c[i]*tr[k-i] : i in [1..k-1]])/(-k);
    end for;

    // Append the initial 1. (Note: this might be a sign different than the old code.)
    return [1] cat c;
end intrinsic;

intrinsic IsSignAmbiguous(halfWeil) -> BoolElt, RngIntElt
{Determine if there is an ambiguity in the functional equation. Also return the
"Badness" rating -- the largest integer such that the coefficient of the degree 11+i term is zero.}

    if halfWeil[12] ne 0 then return false, -1; end if;
    
    // Try both signs. See if only one works.
    poly1 := WeilPolynomialFromHalf(halfWeil,  1);
    poly2 := WeilPolynomialFromHalf(halfWeil, -1);

    isWeil1 := HasAllRootsOnUnitCircle(poly1);
    isWeil2 := HasAllRootsOnUnitCircle(poly2);

    if isWeil1 and isWeil2 then
        badness := 0;
        while true do
            if halfWeil[12-badness] ne 0 then break; end if;
            badness +:=1;
        end while;
        return true, badness-1;
    else
        return false, -1;
    end if;
end intrinsic;

intrinsic Badness(halfWeil) -> RngIntElt
{}
    a, b := IsSignAmbiguous(halfWeil);
    return b;
end intrinsic;

intrinsic DoesArtinTateHelp(halfWeil) -> BoolElt
{Check if the value at -1 is a square or twice a square.}
    atv := Integers() ! (2*Evaluate(Polynomial(halfWeil), -1));
    return not (IsSquare(atv) or IsSquare(2*atv));
end intrinsic;

intrinsic Charpoly(list::SeqEnum[RngIntElt] : FailIfAmbiguous:=true) -> RngUPolElt
{input list of point counts over F_2^k, k = 1,..., 11, 
returns the characteristic polynomial of Frobenius acting on nonprimitive cohomology.}
    
    // p := t^22 + &+[c[i]*t^(22-i) : i in [1..11] ];
    // g := CONSTQt_ ! (t^22 * Evaluate(p, 1/t));

    c := HalfWeil(list);
    
    if c[11+1] ne 0 then
        return WeilPolynomialFromHalf(c, 1);
    end if;


    // Try both signs. See if only one works.
    poly1 := WeilPolynomialFromHalf(c,  1);
    poly2 := WeilPolynomialFromHalf(c, -1);

    isWeil1 := HasAllRootsOnUnitCircle(poly1);
    isWeil2 := HasAllRootsOnUnitCircle(poly2);
    
    if isWeil1 and not isWeil2 then
        return poly1;
    elif isWeil2 and not isWeil1 then
        return poly2;

    elif isWeil1 and isWeil2 then

        if FailIfAmbiguous then
            error "Ambiguous sign of functional equation. Cannot determine zeta functions.";
        else
            return -1; // Obviously wrong.
        end if;

        error "Not implemented.";
        
        // TODO: The indexing is wrong
        /*
          p12  := PointCounts(cubic, 12);
          tr12 := (p12 - 1 - 2^12 - 4^12 - 8^12 - 16^12)/4^12;
          c12  := (tr12 + &+[c[i]*tr[12-i] : i in [1..12-1]])/(-12);

        if Coefficient(poly1, 12) eq c12 and c12 ne 0 then 
        return poly1; 
        elif Coefficient(poly2, 12) eq c12 and c12 ne 0 then 
        return poly2;
        else
        error "counting up to 2^12 does not cut it";
        end if;
       */
    else
        error "No valid sign choice for given point counts.";
    end if;    
end intrinsic;


/////////////////////////////////////////////////
//
// Weil polynomial manipulations.
//
/////////////////////////////////////////////////

// 100 is a sufficient cut-off point to list all cyclotomic polynomials of degree at most 24.
CONST_cyclo := [f : f in [CyclotomicPolynomial(i) : i in [1..100]] | Degree(f) le 24];

intrinsic IsWeilPolynomial(f::RngUPolElt : Proof:=false) -> BoolElt
{Checks if `f` is a Weil polynomial.}
    return HasAllRootsOnUnitCircle(f);
end intrinsic;
    

intrinsic TranscendentalFactor(f :: RngUPolElt) -> RngUPolElt
{Given a Weil polynomial, return the transcendental factor. That is,
remove all cyclotomic factors from f.}
    
    if f eq 0 then return 0; end if;
    q := f;
    for g in CONST_cyclo do
        while true do
            nextq, r := Quotrem(q, g);
            if r ne 0 then break; end if;
            q := nextq;
        end while;
    end for;
    return q;
end intrinsic;

intrinsic TranscendentalRank(f :: RngUPolElt) -> RngUPolElt
{Given a Weil polynomial, return the rank of the transcendental part.}
    return Degree(TranscendentalFactor(f));
end intrinsic;


intrinsic IrrationalFactor(f :: RngUPolElt) -> RngUPolElt
{Given a Weil polynomial remove all factors of 1-T from f.}
    R<t> := Parent(f);
    if f eq 0 then return 0; end if;
    q := f;
    while true do
        nextq, r := Quotrem(q, 1-t);
        if r ne 0 then break; end if;
        q := nextq;
    end while;
    return q;    
end intrinsic;


intrinsic AlgebraicRank(f :: RngUPolElt) -> RngUPolElt
{Given a Weil polynomia of the primitive cohomology of a cubic fourfold X, return the rank of the algebraic CH2(X).}
    return 23 - Degree(IrrationalFactor(f));
end intrinsic;




intrinsic GeometricRank(f :: RngUPolElt) -> RngUPolElt
{Given a Weil polynomial of the primitive cohomology of a cubic fourfold X, return the rank of the geometric CH2(X).}
    return 23- TranscendentalRank(f);
end intrinsic;



intrinsic TateTwist(f::RngUPolElt, j::FldRatElt : q:=2) -> RngUPolElt
{Scale the roots of f by 2^(-j)}
    require Denominator(j) eq 1 : "Not implmented for non-integral j.";
    
    _<t> := Parent(f);
    return Evaluate(f, q^(-j) * t);
end intrinsic;

intrinsic TateTwist(f::RngUPolElt, j::RngIntElt : q:=2) -> RngUPolElt
{Scale the roots of f by 2^(-j)}
    _<t> := Parent(f);
    return Evaluate(f, q^(-j) * t);
end intrinsic;

intrinsic CubicWeilPolynomialToLPolynomial(f::RngUPolElt : q:=2) -> RngUPolElt
{Converts the Weil polynomial to the zeta function.}
g := TateTwist(f, -2 : q:=2); // Untwist.
    return Coefficient(g,0) eq -1 select -g else g;
end intrinsic;

intrinsic CWTL(f) -> Any
{Alias for CubicWeilPolynomialToLPolynomial.}
    return CubicWeilPolynomialToLPolynomial(f);
end intrinsic;

intrinsic CubicLPolynomialToPointCounts(f::RngUPolElt) -> SeqEnum
{Given the L-polynomial, return the list of 22 point counts over Fq, for
q = 1, ..., 22.}
    PP<t> := PowerSeriesRing(Rationals(), 30);
    LP4inv := (1-t) * (1-2*t) * (1-4*t) * (1-8*t) * (1-16*t);
    F := PP ! f;
    g := -Log(F * LP4inv);
    coeffs := Eltseq(g)[1..22];
    return [Integers() ! (n*coeffs[n]) : n in [1..22]];
end intrinsic;

intrinsic CubicWeilPolynomialToPointCounts(f::RngUPolElt : q:=2) -> SeqEnum
{}
    return CubicLPolynomialToPointCounts(CubicWeilPolynomialToLPolynomial(f : q:=q));
end intrinsic;

intrinsic ArtinTateValue(f::RngUPolElt : Weil:=false) -> FldRatElt
{Given the L-polynomial of Frobenius acting on H^4(X, QQ_l), return the
Artin-tate value. If the parameter `Weil:=true`, then f is assumed to
be a Weil polynomial and is normalized.}

    g := Weil select CubicWeilPolynomialToLPolynomial(f) else f;

    R<t> := Parent(g);
    
    // See the paper of Komodo.
    lvalue := Evaluate(g/(1-4*t)^Valuation(g, 1-4*t), 1/4);

    // This is the special value of the zeta function ** divided by q^chi(X, OX, 2) **
    return 1/16 * 8/9 * 1/lvalue;

    // The numerator is always 1, which is a good sign for sure.

    // Our guess is off by a factor of 9. Not sure what that's about.

    // H^{3,1} might collapse (by 1) in the supersingular case.

end intrinsic;


intrinsic LoadKSDatabase(: Normalize:=true) -> SetEnum
{}
    fname := DATABASE_DIRECTORY * "zeta_functions/k3f2-lines.txt";
    
    F := Open(fname, "r");
    kspolys := {};
    
    while true do
        l := Gets(F);
        if IsEof(l) then break; end if;

        lst := eval(l);
        if Normalize then
            Include(~kspolys, Polynomial(Rationals(), lst)/2);
        else
            Include(~kspolys, Polynomial(lst));
        end if;
    end while;

    return kspolys;
end intrinsic;


intrinsic IsOrdinary(f :: RngUPolElt : Weil:=false) -> Any
{Given the L polynomial of a cubic fourfold over F2, determine if the cubic fourfold has height 1 (i.e. is ordinary)}    
    g := Weil select CubicWeilPolynomialToLPolynomial(f) else f;
    NP := LowerVertices(NewtonPolygon(g, 2));

    hodgepolygon := [ <0, 0>, <1, 1>, <21, 41>, <22, 44>];
    return NP eq hodgepolygon;
end intrinsic;


==> anc/ancillary/cubic-fourfolds/CubicLib/CubicLib.sig <==
177,0
S,CubicToBitList,Converts a cubic into a (normalized) list of 56 bits,0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,BitListToCubic,Converts a list of 56 bits to a cubic,0,1,0,0,0,0,0,0,0,-1,,63,-38,-38,-38,-38,-38
S,CubicToInt,,0,1,0,0,0,0,0,0,0,-1,,148,-38,-38,-38,-38,-38
S,GetBitMap,,0,0,0,0,0,0,0,-1,-38,-38,-38,-38,-38
S,StandardCubicModule,Return CubicLib's internal GModules,0,0,0,0,0,0,0,103,-38,-38,-38,-38,-38
S,StandardCubicRing,Return CubicLib's internal GModules,0,0,0,0,0,0,0,103,-38,-38,-38,-38,-38
S,WarringFiltration,"Given a vector `v` of length 56 representing a cubic, return the images `v`, `vU`, `vUp` in the Warring filtration. This function is very picky about its domain. See StandardCubicModule",0,1,0,0,0,0,0,0,0,-1,,104,104,104,-38,-38,-38
S,WarringActionMaps,,0,0,0,0,0,0,0,175,175,175,-38,-38,-38
S,Stabilizer,Construct the stabilizer of `v` within the action group,0,1,0,0,0,0,0,0,0,104,,178,-38,-38,-38,-38,-38
S,CubicStabilizer,Computes the stabilizer of a cubic form over F2 under the action of PGL_6,0,1,0,0,0,0,0,0,0,63,,178,-38,-38,-38,-38,-38
S,CubicOrbitSize,Computes the size of the orbit of a cubic form over F2 under the action of PGL_6,0,1,0,0,0,0,0,0,0,63,,148,-38,-38,-38,-38,-38
S,IsSmooth,,0,1,0,0,0,0,0,0,0,63,,36,-38,-38,-38,-38,-38
S,IsConjugate,"Checks if G sends v to w, and if so, returns a matrix which does so",0,3,0,0,0,0,0,0,0,104,,0,0,104,,0,0,178,,36,180,-38,-38,-38,-38
S,IsEquivalentCubics,"Given two cubic forms f1, f2, determine if there is some matrix g in G such that Bit(f1)^g = Bit(f2). If it exists, also return the transformation `g`",0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,36,180,-38,-38,-38,-38
S,CountOrbits,Counts the orbits of a group acting on a G-module via Burnside's lemma,0,1,0,0,0,0,0,0,0,-1,,148,-38,-38,-38,-38,-38
S,GLModule,"Returns the module for the action of GL(n+1, q) on spaces of polynomials of degree d",0,3,0,0,0,0,0,0,0,148,,0,0,148,,0,0,148,,103,-38,-38,-38,-38,-38
S,IsFeasible,"A Heuristic to determines whether orbit enumeration is feasible for forms of degree d in P^n over Fq. Our heuristic is based on current techniques based on reasonable hardware from 2022. NOTE: Sometimes this function will produce a false negative, because it doesn't find the optimal composition series",0,3,0,0,0,0,0,0,0,148,,0,0,148,,0,0,148,,36,-38,-38,-38,-38,-38
S,IsFeasible,,0,1,0,0,0,0,0,0,0,103,,36,-38,-38,-38,-38,-38
S,CandidateCompositionSeries,,0,1,0,0,0,0,0,0,0,103,,82,-38,-38,-38,-38,-38
S,IsFeasibleUnionFind,A Heuristic to determines whether orbit enumeration is feasible for forms of degree d in P^n over Fq. Our heuristic is based on using union-find based on reasonable hardware from 2022,0,3,0,0,0,0,0,0,0,148,,0,0,148,,0,0,148,,36,-38,-38,-38,-38,-38
S,IsFeasibleUnionFind,,0,1,0,0,0,0,0,0,0,103,,36,-38,-38,-38,-38,-38
S,serialize,Takes a cubic and returns a customized serialization into bytes,0,1,0,0,0,0,0,0,0,63,,-1,-38,-38,-38,-38,-38
S,deserialize,Takes a byte sequence and returns the corresponding cubic polynomial,0,1,0,0,0,0,0,0,0,-1,,63,-38,-38,-38,-38,-38
S,_ManageBitListSmoothOptions,,0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,LoadCubicOrbitData,Loads the precomputed orbit data,0,0,0,0,0,0,0,82,-38,-38,-38,-38,-38
S,DatabaseDirectory,Return the absolute path to the database folder,0,0,0,0,0,0,0,298,-38,-38,-38,-38,-38
S,WriteZetaData,,0,3,0,0,0,0,0,0,0,-1,,0,0,-1,,0,0,-1,,148,-38,-38,-38,-38,-38
S,ReadZetaFunctions,Load the list of Zeta functions from the database,0,0,0,0,0,0,0,457,-38,-38,-38,-38,-38
S,WriteOrbitSizeData,,0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,148,-38,-38,-38,-38,-38
S,ReadOrbitSizeData,,0,0,0,0,0,0,0,457,-38,-38,-38,-38,-38
S,ReadStabilizerSizeData,,0,0,0,0,0,0,0,457,-38,-38,-38,-38,-38
S,ReportError,Write a report of the error to the file,0,2,0,0,1,0,0,0,0,-1,,0,0,-1,,-38,-38,-38,-38,-38,-38
S,DetermineReadTypes,,0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,303,-38,-38,-38,-38,-38
S,StringToSeqEnum,,0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,SplitAtFirstComma,,0,1,0,0,0,0,0,0,0,-1,,298,298,-38,-38,-38,-38
S,GenericSplitterParser,,0,1,0,0,0,0,0,0,0,-1,,-1,-1,-38,-38,-38,-38
S,GenericParser,,0,1,0,0,0,0,0,0,0,-1,,-1,-38,-38,-38,-38,-38
S,ReadCSVWithTypes,,0,3,0,0,0,0,0,0,0,304,,0,0,304,,0,0,-1,,457,-38,-38,-38,-38,-38
S,ReadCSV,,0,1,0,0,0,0,0,0,0,-1,,457,-38,-38,-38,-38,-38
S,Index,,0,2,0,0,0,0,0,0,0,-1,,0,0,457,,-1,-38,-38,-38,-38,-38
S,CppInputString,"Given a quantity `h`, return the string needed for Nick Addington's C++ program",0,1,0,0,0,0,0,0,0,-1,,298,-38,-38,-38,-38,-38
S,FunctionalEquationSign,"Given a cubic fourfold `f` over F2, compute the sign of the functional equation. This function requires that either Macaulay 2 or Sage is installed",0,1,0,0,0,0,0,0,0,-1,,148,-38,-38,-38,-38,-38
S,BothWeilPolynomials,,0,1,0,0,0,0,0,0,0,-1,,303,-38,-38,-38,-38,-38
S,HalfWeil,,1,0,1,82,0,148,1,0,0,0,0,0,0,0,82,,82,-38,-38,-38,-38,-38
S,IsSignAmbiguous,"Determine if there is an ambiguity in the functional equation. Also return the ""Badness"" rating -- the largest integer such that the coefficient of the degree 11+i term is zero",0,1,0,0,0,0,0,0,0,-1,,36,148,-38,-38,-38,-38
S,Badness,,0,1,0,0,0,0,0,0,0,-1,,148,-38,-38,-38,-38,-38
S,DoesArtinTateHelp,Check if the value at -1 is a square or twice a square,0,1,0,0,0,0,0,0,0,-1,,36,-38,-38,-38,-38,-38
S,Charpoly,"input list of point counts over F_2^k, k = 1,..., 11, returns the characteristic polynomial of Frobenius acting on nonprimitive cohomology",1,0,1,82,0,148,1,0,0,0,0,0,0,0,82,,312,-38,-38,-38,-38,-38
S,IsWeilPolynomial,Checks if `f` is a Weil polynomial,0,1,0,0,0,0,0,0,0,312,,36,-38,-38,-38,-38,-38
S,TranscendentalFactor,"Given a Weil polynomial, return the transcendental factor. That is, remove all cyclotomic factors from f",0,1,0,0,0,0,0,0,0,312,,312,-38,-38,-38,-38,-38
S,TranscendentalRank,"Given a Weil polynomial, return the rank of the transcendental part",0,1,0,0,0,0,0,0,0,312,,312,-38,-38,-38,-38,-38
S,IrrationalFactor,Given a Weil polynomial remove all factors of 1-T from f,0,1,0,0,0,0,0,0,0,312,,312,-38,-38,-38,-38,-38
S,AlgebraicRank,"Given a Weil polynomia of the primitive cohomology of a cubic fourfold X, return the rank of the algebraic CH2(X)",0,1,0,0,0,0,0,0,0,312,,312,-38,-38,-38,-38,-38
S,GeometricRank,"Given a Weil polynomial of the primitive cohomology of a cubic fourfold X, return the rank of the geometric CH2(X)",0,1,0,0,0,0,0,0,0,312,,312,-38,-38,-38,-38,-38
S,TateTwist,Scale the roots of f by 2^(-j),0,2,0,0,0,0,0,0,0,267,,0,0,312,,312,-38,-38,-38,-38,-38
S,TateTwist,Scale the roots of f by 2^(-j),0,2,0,0,0,0,0,0,0,148,,0,0,312,,312,-38,-38,-38,-38,-38
S,CubicWeilPolynomialToLPolynomial,Converts the Weil polynomial to the zeta function,0,1,0,0,0,0,0,0,0,312,,312,-38,-38,-38,-38,-38
S,CWTL,Alias for CubicWeilPolynomialToLPolynomial,0,1,0,0,0,0,0,0,0,-1,,-1,-38,-38,-38,-38,-38
S,CubicLPolynomialToPointCounts,"Given the L-polynomial, return the list of 22 point counts over Fq, for q = 1, ..., 22",0,1,0,0,0,0,0,0,0,312,,82,-38,-38,-38,-38,-38
S,CubicWeilPolynomialToPointCounts,,0,1,0,0,0,0,0,0,0,312,,82,-38,-38,-38,-38,-38
S,ArtinTateValue,"Given the L-polynomial of Frobenius acting on H^4(X, QQ_l), return the Artin-tate value. If the parameter `Weil:=true`, then f is assumed to be a Weil polynomial and is normalized",0,1,0,0,0,0,0,0,0,312,,267,-38,-38,-38,-38,-38
S,LoadKSDatabase,,0,0,0,0,0,0,0,83,-38,-38,-38,-38,-38
S,IsOrdinary,"Given the L polynomial of a cubic fourfold over F2, determine if the cubic fourfold has height 1 (i.e. is ordinary)",0,1,0,0,0,0,0,0,0,312,,-1,-38,-38,-38,-38,-38


==> anc/ancillary/cubic-fourfolds/CubicLib/CubicLib.spec <==
{
    LibPath.m
    Util.m
    CubicLib.m
    DataSerialize.m 
    LinesThrough.m
    PointCounts.m
}


==> anc/ancillary/cubic-fourfolds/CubicLib/DataSerialize.m <==
/////////////////////////////////////////////////////////
//
// Serialization and Deserialization functionality.
//
/////////////////////////////////////////////////////////

//Attach("DataRead.m");

intrinsic DeserializeLine(byteseq :: SeqEnum) -> ModMatFldElt
{'Given a sequence of 24 bits representing a line, return the associated 4 x 6 matrix. 
 The ordering of the entries is Magma\'s standard order.'}
        
    ret := [];
    seq := [];
    for byte in byteseq do
        seq cat:= [ BitwiseAnd(ShiftRight(byte, 8-i), 1): i in [1..8]];
    end for;

    return Matrix(GF(2), 4, 6, seq); 
end intrinsic;

intrinsic SerializeLine(form :: ModMatFldElt) -> SeqEnum
{'Given an echelon form, convert it into a sequence of bytes.'}
    byteseq := [];
    for i in [0..2] do
        n := 1;
        bitstring := 0;
        for j in [1..8] do 
            if form[Ceiling(((j+1 + i*8) - 1) / 6)][(((j-1) + i*8) mod 6) + 1] eq 1 then
                bitstring := BitwiseOr(bitstring, ShiftLeft(1, 8-n));
            end if;
            n := n + 1;
        end for;
        Append(~byteseq, bitstring);
    end for;

    return byteseq;
end intrinsic;


// Path to where linear subspace data is kept.
PATH_TO_LIB := PathToLib();
LINES_SUBSPACE_DIRECTORY := PATH_TO_LIB *
                            "../../database/linear_subspaces/lines_through_cubics/";
PLANES_SUBSPACE_DIRECTORY:= PATH_TO_LIB *
                            "../../database/linear_subspaces/planes_through_cubics/";


intrinsic ReadLinesIndex() -> SeqEnum
{Reads all lines in P5(F2) in a consistent ordering that will be used by calculations.
 Each line is stored as a matrix whose rows specify the linear equations cutting out the line.}
    lines := [];

    name := Sprintf(LINES_SUBSPACE_DIRECTORY * "lines.data");
    seq := [];
    file := Read(name);

    currloc := 1;

    while true do
       //Deserialize 3 Bytes and Advance File Pointer
    for i in [1..3] do
        byte := StringToCode(file[currloc]);
        seq cat:= [byte];
        currloc := currloc + 1;

    end for;
        Append(~lines, DeserializeLine(seq));
        seq := [];

    if currloc eq #file + 1 then
        break;
    end if;

    end while;
    return lines;
end intrinsic;

/**********************************************
* Lines-Through Serialization/Deserialization *
**********************************************/

LINE_BIT_NUM := 10;  //<The number of bits used to express a line index
PLANE_BIT_NUM := 11; //<The number of btis used to express a plane index

intrinsic SerializeLinesThrough(linesthrough :: SeqEnum) -> SeqEnum
{Given a sequence of inidces correspondign to forms representing lines through a cubic, convert it into a sequence of bytes.}
    byteseq := [];
    bitsseq := [];
    bits_num := Ceiling((#linesthrough + 1)*LINE_BIT_NUM / 8) * 8;
    bytes_num := Ceiling((#linesthrough + 1)*LINE_BIT_NUM / 8);

    //Add each line
    for i in [0..(#linesthrough - 1)] do
        for j in [1..LINE_BIT_NUM] do
            bitsseq[i*LINE_BIT_NUM + j] := BitwiseAnd(ShiftRight(linesthrough[i+1], LINE_BIT_NUM-j), 1);
        end for;
    end for;

    //Add delimiter (LINE_BIT_NUM23)
    for j in [1..LINE_BIT_NUM] do
        bitsseq[#(linesthrough)*LINE_BIT_NUM + j] := 1;
    end for;
    //Add padding
    padding_start := (#linesthrough + 1)*LINE_BIT_NUM + 1;
    for i in [padding_start..bits_num] do
        bitsseq[i] := 0;
    end for;

    //Convert to bytes sequence
    for i in [0..bytes_num-1] do 
        byte := 0;
        for j in [1..8] do
            current_bit := bitsseq[8*i + j];
            byte := BitwiseOr(byte, ShiftLeft(current_bit, 8-j));
        end for;
        Append(~byteseq, byte);
    end for;

    return byteseq;
end intrinsic;

intrinsic DeserializeLinesThrough(byteseq :: SeqEnum) -> SeqEnum
{Given a sequence of bytes representing lines through a cubic, convert it into a sequence of indices.}
    linesthrough := [];   //<Array of line indexes

    //Initialize Counters
    current_bit_num := 1;  //<Current bit counter
    current_byte_num := 1; //<Current byte counter
    current_line_num := 1; //<Current line (LINE_BIT_NUM bits) counter
    
    while true do

        line := 0;

        end_of_current_byte := BitwiseAnd((current_bit_num + 7), (65528)); //< Bit number which bookends the current byte
        get_to_ten := LINE_BIT_NUM - (end_of_current_byte - current_bit_num) - 1;    //< Number of bits carried over into the adjacent byte
  
        //Read Current Byte up to LINE_BIT_NUM total or end of byte
        for i in [current_bit_num..end_of_current_byte] do  

            //Compute relative indices
            relative_index := i mod 8;
            if relative_index eq 0 then 
                relative_index := 8;
            end if;
            relative_line_index := current_bit_num mod LINE_BIT_NUM;
            if relative_line_index eq 0 then 
                relative_line_index := LINE_BIT_NUM;
            end if;

            //Get current info
            current_byte := byteseq[current_byte_num];
            current_bit := BitwiseAnd(ShiftRight(current_byte, 8-relative_index), 1);

            //Add the relative_line_index'th bit of the current line
            line := BitwiseOr(line, ShiftLeft(current_bit, LINE_BIT_NUM - relative_line_index));

            //Update position
            current_bit_num := current_bit_num + 1;
        end for;

        //Finish reading line if it carries to next byte up to LINE_BIT_NUM bits
        for i in [1..get_to_ten] do

            //Compute relative indices 
            relative_index := i mod 8;
            if relative_index eq 0 then 
                relative_index := 8;
            end if;
            relative_line_index := current_bit_num mod LINE_BIT_NUM;
            if relative_line_index eq 0 then 
                relative_line_index := LINE_BIT_NUM;
            end if;


            //Get current info
            current_byte := byteseq[current_byte_num + 1];
            current_bit := BitwiseAnd(ShiftRight(current_byte, 8-relative_index), 1);
            
            //Add the relative_line_index'th bit of the current line
            line := BitwiseOr(line, ShiftLeft(current_bit, LINE_BIT_NUM - relative_line_index));

            //Update position
            current_bit_num := current_bit_num + 1;
        end for;

        //Delimiter Check
        if line eq 1023 then 
            break;
        end if;

        Append(~linesthrough, line);
        
        //Update counters
        current_byte_num := Floor((current_bit_num - 1)/ 8) + 1;
        current_line_num := (current_bit_num - 1) / LINE_BIT_NUM + 1;

    end while;

    return linesthrough;

end intrinsic;

intrinsic DeserializeLinesThroughFile(byteseq :: SeqEnum) -> SeqEnum
{Given a sequence of bytes representing lines throughs each cubic, convert it into a sequence of sequences of indices.}
    linesthrough := [];   //<Array of line indexes

    //Initialize Counters
    total_up_to_last := 0; //<Total bits read in up to last linesthrough
    current_bit_num := 1;  //<Current bit counter
    current_byte_num := 1; //<Current byte counter
    current_line_num := 1; //<Current line (LINE_BIT_NUM bits) counter
    
    while true do 

        linesthroughcurr := [];

        //Read until next delimiter
        while true do

            line := 0;

            end_of_current_byte := BitwiseAnd((current_bit_num + 7), (65528)); //< Bit number which bookends the current byte
            get_to_ten := LINE_BIT_NUM - (end_of_current_byte - current_bit_num) - 1;    //< Number of bits carried over into the adjacent byte
    
            //Read Current Byte up to LINE_BIT_NUM total or end of byte
            for i in [current_bit_num..end_of_current_byte] do  

                //Compute relative indices
                relative_index := i mod 8;
                if relative_index eq 0 then 
                    relative_index := 8;
                end if;
                relative_line_index := (current_bit_num - total_up_to_last) mod LINE_BIT_NUM;
                if relative_line_index eq 0 then 
                    relative_line_index := LINE_BIT_NUM;
                end if;

                //Get current info
                current_byte := byteseq[current_byte_num];
                current_bit := BitwiseAnd(ShiftRight(current_byte, 8-relative_index), 1);

                //Add the relative_line_index'th bit of the current line
                line := BitwiseOr(line, ShiftLeft(current_bit, LINE_BIT_NUM - relative_line_index));

                //Update position
                current_bit_num := current_bit_num + 1;
            end for;

            //Finish reading line if it carries to next byte up to LINE_BIT_NUM bits
            for i in [1..get_to_ten] do

                //Compute relative indices 
                relative_index := i mod 8;
                if relative_index eq 0 then 
                    relative_index := 8;
                end if;
                relative_line_index := (current_bit_num - total_up_to_last) mod LINE_BIT_NUM;
                if relative_line_index eq 0 then 
                    relative_line_index := LINE_BIT_NUM;
                end if;


                //Get current info
                current_byte := byteseq[current_byte_num + 1];
                current_bit := BitwiseAnd(ShiftRight(current_byte, 8-relative_index), 1);
                
                //Add the relative_line_index'th bit of the current line
                line := BitwiseOr(line, ShiftLeft(current_bit, LINE_BIT_NUM - relative_line_index));

                //Update position
                current_bit_num := current_bit_num + 1;
            end for;

            //Delimiter Check
            if line eq 1023 then 
                break;
            end if;


            Append(~linesthroughcurr, line);
            
            //Update counters
            current_byte_num := Floor((current_bit_num - 1)/ 8) + 1;
            current_line_num := (current_bit_num - 1) / LINE_BIT_NUM + 1;

        end while;

        //Jump over padding to next linesthrough
        end_of_byte := BitwiseAnd((current_bit_num + 7), (65528));
        padding := (end_of_byte - current_bit_num + 1) mod 8;

        //Update counters
        current_bit_num := current_bit_num + padding;
        current_byte_num := Floor((current_bit_num - 1)/ 8) + 1;
        current_line_num := (current_bit_num - 1) / LINE_BIT_NUM + 1;
        total_up_to_last := current_bit_num - 1;

        Append(~linesthrough, linesthroughcurr);

        if current_byte_num eq #byteseq + 1 then
	        break;
	    end if; 

    end while;

    return linesthrough;

end intrinsic;

/***********************************************
* Planes-Through Serialization/Deserialization *
************************************************/

intrinsic SerializePlanesThrough(planesthrough :: SeqEnum) -> SeqEnum
{Given a sequence of inidces correspondign to forms representing planes through a cubic, convert it into a sequence of bytes.}
    byteseq := [];
    bitsseq := [];
    bits_num := Ceiling((#planesthrough + 1)*PLANE_BIT_NUM / 8) * 8;
    bytes_num := Ceiling((#planesthrough + 1)*PLANE_BIT_NUM / 8);

    //Add each line
    for i in [0..(#planesthrough - 1)] do
        for j in [1..PLANE_BIT_NUM] do
            bitsseq[i*PLANE_BIT_NUM + j] := BitwiseAnd(ShiftRight(planesthrough[i+1], PLANE_BIT_NUM-j), 1);
        end for;
    end for;

    //Add delimiter (2047)
    for j in [1..PLANE_BIT_NUM] do
        bitsseq[#(planesthrough)*PLANE_BIT_NUM + j] := 1;
    end for;

    //Add padding
    padding_start := (#planesthrough + 1)*PLANE_BIT_NUM + 1;
    for i in [padding_start..bits_num] do
        bitsseq[i] := 0;
    end for;

    //Convert to bytes sequence
    for i in [0..bytes_num-1] do 
        byte := 0;
        for j in [1..8] do
            current_bit := bitsseq[8*i + j];
            byte := BitwiseOr(byte, ShiftLeft(current_bit, 8-j));
        end for;
        Append(~byteseq, byte);
    end for;

    return byteseq;
end intrinsic;

intrinsic DeserializePlanesThrough(byteseq :: SeqEnum) -> SeqEnum
{Given a sequence of bytes representing planes through a cubic, convert it into a sequence of indices.}
    planesthrough := [];   //<Array of line indexes

    //Initialize Counters
    current_bit_num := 1;  //<Current bit counter
    current_byte_num := 1; //<Current byte counter
    current_line_num := 1; //<Current line (LINE_BIT_NUM bits) counter
    
    while true do

        plane := 0;

        end_of_current_byte := BitwiseAnd((current_bit_num + 7), (65528)); //< Bit number which bookends the current byte
        get_to_elv := PLANE_BIT_NUM - (end_of_current_byte - current_bit_num) - 1;    //< Number of bits carried over into the adjacent byte
  
        //Read Current Byte up to LINE_BIT_NUM total or end of byte
        for i in [current_bit_num..end_of_current_byte] do  

            //Compute relative indices
            relative_index := i mod 8;
            if relative_index eq 0 then 
                relative_index := 8;
            end if;
            relative_plane_index := current_bit_num mod PLANE_BIT_NUM;
            if relative_plane_index eq 0 then 
                relative_plane_index := PLANE_BIT_NUM;
            end if;

            //Get current info
            current_byte := byteseq[current_byte_num];
            current_bit := BitwiseAnd(ShiftRight(current_byte, 8-relative_index), 1);

            //Add the relative_line_index'th bit of the current line
            plane := BitwiseOr(plane, ShiftLeft(current_bit, PLANE_BIT_NUM - relative_plane_index));

            //Update position
            current_bit_num := current_bit_num + 1;
        end for;

        //Finish reading line if it carries to next byte up to LINE_BIT_NUM bits
        for i in [1..get_to_elv] do

            //Compute relative indices 
            relative_index := i mod 8;
            if relative_index eq 0 then 
                relative_index := 8;
            end if;
            relative_plane_index := current_bit_num mod PLANE_BIT_NUM;
            if relative_plane_index eq 0 then 
                relative_plane_index := PLANE_BIT_NUM;
            end if;


            //Get current info
            current_byte := byteseq[current_byte_num + 1];
            current_bit := BitwiseAnd(ShiftRight(current_byte, 8-relative_index), 1);
            
            //Add the relative_line_index'th bit of the current line
            plane := BitwiseOr(plane, ShiftLeft(current_bit, PLANE_BIT_NUM - relative_plane_index));

            //Update position
            current_bit_num := current_bit_num + 1;
        end for;

        //Delimiter Check
        if plane eq 2047 then 
            break;
        end if;

        Append(~planesthrough, plane);
        
        //Update counters
        current_byte_num := Floor((current_bit_num - 1)/ 8) + 1;
        current_line_num := (current_bit_num - 1) / LINE_BIT_NUM + 1;

    end while;

    return planesthrough;

end intrinsic;

/*
intrinsic SerializeLinesThrough(linesthrough :: SeqEnum) -> SeqEnum
{Given a sequence of echelon forms representing lines through a cubic, convert it into a sequence of bytes.}
    byteseq := [];
    bitsseq := [];
    bits_num := Ceiling((#linesthrough + 1)*10 / 8) * 8;
    bytes_num := Ceiling((#linesthrough + 1)*10 / 8);

    //Add each line
    for i in [0..(#linesthrough - 1)] do
        for j in [1..10] do
            bitsseq[i*10 + j] := BitwiseAnd(ShiftRight(linesthrough[i+1], 10-j), 1);
        end for;
    end for;

    //Add delimiter (1024)
    for j in [1..10] do
        bitsseq[#(linesthrough)*10 + j] := 1;
    end for;
    //Add padding
    padding_start := (#linesthrough + 1)*10 + 1;
    for i in [padding_start..bits_num] do
        bitsseq[i] := 0;
    end for;

    //Convert to bytes sequence
    for i in [0..bytes_num-1] do 
        byte := 0;
        for j in [1..8] do
            current_bit := bitsseq[8*i + j];
            byte := BitwiseOr(byte, ShiftLeft(current_bit, 8-j));
end for;
        Append(~byteseq, byte);
    end for;

    return byteseq;
end intrinsic;

intrinsic DeserializeLinesThrough(byteseq :: SeqEnum) -> SeqEnum
{Given a sequence of bytes representing lines through a cubic, convert it into a sequence of indices.}
    linesthrough := [];
    n := 1;
    while Floor((n*10)/8) lt #(byteseq) do
        byte_num := Floor(n*10 / 8);
print(byte_num);
        line := 0;
        for i in [1..8] do 
            current_byte := byteseq[byte_num];
            current_bit := BitwiseAnd(ShiftRight(current_byte, 9-i), 1);
//print(current_bit);
            line := BitwiseOr(line, ShiftLeft(current_bit, 10-i));
        end for;
        for i in [1..2] do
            current_byte := byteseq[byte_num + 1];
            current_bit := BitwiseAnd(ShiftRight(current_byte, 9-i), 1);
//print(current_bit);
            line := BitwiseOr(line, ShiftLeft(current_bit, 10-i));
        end for;
//print(line);

        if line eq 1024 then 
            break;
        end if;

        Append(~linesthrough, line);
        
        n := n + 1;
    end while;

    return linesthrough;
end intrinsic;


/*
intrinsic SerializePlane(form:: ModMatFldElt) -> SeqEnum
{Given an echeleon form, convert it to a sequence of bytes.}
    byteseq := [];
    for i in [0..2] do
        n := 1;
        bitstring := 0;
        if i eq 2 then 
            for j in [1..2] do 
                if form[Ceiling(((j+1 + i*8) - 1) / 6)][(((j-1) + i*8) mod 6) + 1] eq 1 then
                    bitstring := BitwiseOr(bitstring, ShiftLeft(1, 8-n));
                end if;
                n := n + 1;
            end for;
        else 
            for j in [1..8] do 
                if form[Ceiling(((j+1 + i*8) - 1) / 6)][(((j-1) + i*8) mod 6) + 1] eq 1 then
                    bitstring := BitwiseOr(bitstring, ShiftLeft(1, 8-n));
                end if;
                n := n + 1;
            end for;
        end if;
        Append(~byteseq, bitstring);
    end for;

    return byteseq;
end intrinsic;

intrinsic DeserializePlane(byteseq :: SeqEnum) -> ModMatFldElt
{Given a sequence of 18 bits representing a plane and 6 bits of zeroes for padding, return the
 associated 3 x6 matrix. The ordering of the entries is Magma's standard order.}
    ret := [];
    seq := [];
    n := 0;
    for byte in byteseq do
        if n eq 2 then 
            seq cat:= [ BitwiseAnd(ShiftRight(byte, 8-i), 1): i in [1..2]];
        else 
            seq cat:= [ BitwiseAnd(ShiftRight(byte, 8-i), 1): i in [1..8]];
        end if;
        n := n + 1;
    end for;
    
    return Matrix(k, 3, 6, seq); 
end intrinsic;

intrinsic SerializePlanesThrough(planesthrough:: SeqEnum) -> SeqEnum
{Given a set of planes, convert it to a sequence of bytes.}
    byteseq := [];
    for i in [0..174] do
        bitstring := 0;
        bitstring := ShiftLeft(bitstring, 8);
        for j in [1..8] do 
            if i*8 + j in [1396..1400] then 
                bitstring := BitwiseOr(bitstring, ShiftLeft(0, 8-j));
                continue;
            end if;
            if planes[i*8 + j] in planesthrough then
                bitstring := BitwiseOr(bitstring, ShiftLeft(1, 8-j));
            end if;
        end for;
        Append(~byteseq, bitstring);
    end for;

    return byteseq;
end intrinsic;

intrinsic DeserializePlanesThrough(byteseq:: SeqEnum) -> SeqEnum
{Given a sequence of 82 bytes, with the first 1395 bits each denoting whether the i'th plane is
 contained in the cubic, and the remaining 5 zeroes for padding.}
    planesthrough := [];
    seq := [];
    for i in [0..81] do
        for j in [1..8] do
            if BitwiseAnd(byteseq[i+1], ShiftLeft(1, 8-j)) ne 0 then
                planesthrough cat:= [ planes[i*8 + j] ];
            end if;
        end for;
    end for;
    
    return planesthrough;
end intrinsic;
*/


==> anc/ancillary/cubic-fourfolds/CubicLib/DataSerialize.sig <==
177,0
S,DeserializeLine,"'Given a sequence of 24 bits representing a line, return the associated 4 x 6 matrix. The ordering of the entries is Magma's standard order.'",0,1,0,0,0,0,0,0,0,82,,155,-38,-38,-38,-38,-38
S,SerializeLine,"'Given an echelon form, convert it into a sequence of bytes.'",0,1,0,0,0,0,0,0,0,155,,82,-38,-38,-38,-38,-38
S,ReadLinesIndex,Reads all lines in P5(F2) in a consistent ordering that will be used by calculations. Each line is stored as a matrix whose rows specify the linear equations cutting out the line,0,0,0,0,0,0,0,82,-38,-38,-38,-38,-38
S,SerializeLinesThrough,"Given a sequence of inidces correspondign to forms representing lines through a cubic, convert it into a sequence of bytes",0,1,0,0,0,0,0,0,0,82,,82,-38,-38,-38,-38,-38
S,DeserializeLinesThrough,"Given a sequence of bytes representing lines through a cubic, convert it into a sequence of indices",0,1,0,0,0,0,0,0,0,82,,82,-38,-38,-38,-38,-38
S,DeserializeLinesThroughFile,"Given a sequence of bytes representing lines throughs each cubic, convert it into a sequence of sequences of indices",0,1,0,0,0,0,0,0,0,82,,82,-38,-38,-38,-38,-38
S,SerializePlanesThrough,"Given a sequence of inidces correspondign to forms representing planes through a cubic, convert it into a sequence of bytes",0,1,0,0,0,0,0,0,0,82,,82,-38,-38,-38,-38,-38
S,DeserializePlanesThrough,"Given a sequence of bytes representing planes through a cubic, convert it into a sequence of indices",0,1,0,0,0,0,0,0,0,82,,82,-38,-38,-38,-38,-38


==> anc/ancillary/cubic-fourfolds/CubicLib/FqTraceBasis.m <==

// Functions to go to and from our C++ representation and Magma's representation.
// Also, contains some code to generate various tables.

function CppRep(x : Bits:=false)
    // x -- Finite field element.
    s := ChangeUniverse(Eltseq(x), Integers());

    if Bits then
        return Reverse(s);
    else
        return Seqint(s, 2);
    end if;
end function;


function MagmaRep(k, x)
    // k -- Finite field GF(2^m)
    // x -- positive integer less than q.
    s := Intseq(x, 2);
    if #s eq 0 then return Zero(k); end if;
    
    _<t> := PolynomialRing(GF(2));
    xrep := &+[t^(i-1) * s[i] : i in [1..#s]];
    return k ! xrep;
end function;

// Create basis for trace zero subspace. Also return the z such that z^ + z = tr
// TODO: Decide whether to keep the placeholder.
function TraceBasis(k)
    // NOTE: We reverse to compute the Echelon form in the right order.
    A := Matrix([Reverse(Eltseq(b^2+b)) : b in Basis(k)]);
    
    E, U := EchelonForm(A);

    // Permute the basis so that the pivors are on the diagonal.
    
    // <code>
    d := Degree(k);
    for i in [1..d] do
        if E[i,i] eq 0 then
            perm1 := [1..(i-1)];
            perm2 := [(i+1)..d] cat [i];
            P := PermutationMatrix(BaseField(k), perm1 cat perm2)^(-1);
            U := P*U;
            break;
        end if;
    end for;
    
    // Construct the new bases
    newBasis := [k ! Eltseq(row) : row in Rows(U)];
    return [z^2 + z : z in newBasis], newBasis;
end function;


function generateCppTraceBases()

    ptvs := []; // Pretrace values
    tbs  := [];
    for i in [1..22] do
        tb, b := TraceBasis(GF(2^i));
        cppb := [CppRep(x) : x in b];
        ptvs[i] := cppb;

        cpptb := [CppRep(x) : x in tb];
        tbs[i] := cpptb;
    end for;

    // Note the placeholder. C is 0-indexed.
    return [[0]] cat tbs, [[0]] cat ptvs;
end function;


==> anc/ancillary/cubic-fourfolds/CubicLib/FqTraceBasis.sig <==
177,0


==> anc/ancillary/cubic-fourfolds/CubicLib/LibPath.m <==
//////////////////////////////////////////////
//
// LibPath.m
//
//////////////////////////////////////////////
//
// CHECK_TOKEN *Must* appear on Line 9. The EXACT formatting is important.
//
CHECK_TOKEN := "s;dljksgfpoierutqweoruimxj2385yu4q3ui5jrcmqp89742351n3c4958u1c";
//
// Utility to have a library discover its own path.
// The main usage is in case there are System calls
// to non-magma components that need to work independent
// of the directory.
// 

function ForceError()
    // Hmm... Using try-catch and e`Position, I can actually extract
    // the filename where the error occurs. I can likely hack this into
    // being able to get magma to set a path variable for system calls and
    // not worry about library location...Real skeevy, but should do the job.
    
    error "Forced Error from LibPath.m";
    return 1;
end function;

function PathFromErrorString(str)
    // Fish out the path from the error.
    S :=  Split(str, ",")[1];

    // Remove the file name from path.
    n := #"LibPath.m";
    filepath := S[10..#S-1]; 
    
    return filepath[1..#filepath-n];
end function;

// Standardize printing environment.
userCols := GetColumns();
userAutoCols := GetAutoColumns();
SetColumns(0);
SetAutoColumns(false);

// Extract Path.
try
    ForceError();
catch e
    CONST_LibPath := PathFromErrorString(e`Position);
    DEBUG_INFO := e;
end try;

// Reset User Column status.
SetColumns(userCols);
SetAutoColumns(userAutoCols);


// Verify that the path to this file has been correctly computed.
// If not, set the path value to the default empty string.
try
    // Extract Line 9 of THIS FILE.
    F := Open(CONST_LibPath * "LibPath.m", "r");
    for i in [1..8] do
	str := Gets(F);
    end for;
    
    // 16 is the length of "CHECK_TOKEN := \"";
    lineNine := Gets(F);
    checkStr := lineNine[17..#lineNine-2];
    error if checkStr ne CHECK_TOKEN, "Check Token comparison failure.";
catch e
    DEBUG_INFO_II := e;
    print "WARNING:", e`Position;
    print "Path to Libary cannot be automatically detected. Switching to default values.";
    print "Some functionality may not work.";
    CONST_LibPath := "";
end try;


//////////////////////////////
// Intrinsics

intrinsic PathToLib() -> MonStgElt
{Returns the directory of 'LibPath.m' as an absolute path.}
    return CONST_LibPath;
end intrinsic;

intrinsic PathToLibDebugInfo() -> MonStgElt
{Return debugging information.}
    if assigned DEBUG_INFO_II then
	return DEBUG_INFO, DEBUG_INFO_II, PathToLib();
    else
	return DEBUG_INFO, "Second value not assigned", PathToLib();
    end if;
end intrinsic;


==> anc/ancillary/cubic-fourfolds/CubicLib/LibPath.sig <==
177,0
S,PathToLib,Returns the directory of 'LibPath.m' as an absolute path,0,0,0,0,0,0,0,298,-38,-38,-38,-38,-38
S,PathToLibDebugInfo,Return debugging information,0,0,0,0,0,0,0,298,-38,-38,-38,-38,-38


==> anc/ancillary/cubic-fourfolds/CubicLib/LinesThrough.m <==
/////////////////////////////////////////////////
//
// LinesThrough.m
//
/////////////////////////////////////////////////

// Technically, this is why it needs to be in a separate file. Otherwise Magma doesn't
// like assigning this constant.
//CONST_lines := ReadLinesIndex();
//
//intrinsic SerializeLinesThrough(linesthrough:: SeqEnum) -> SeqEnum
//{Given a set of lines, convert it to a sequence of bytes.}
//    byteseq := [];
//    for i in [0..81] do
//        bitstring := 0;
//        bitstring := ShiftLeft(bitstring, 8);
//        for j in [1..8] do 
//            if i*8 + j in [652..656] then 
//                bitstring := BitwiseOr(bitstring, ShiftLeft(0, 8-j));
//                continue;
//            end if;
//            if CONST_lines[i*8 + j] in linesthrough then
//                bitstring := BitwiseOr(bitstring, ShiftLeft(1, 8-j));
//            end if;
//        end for;
//        Append(~byteseq, bitstring);
//    end for;
//
//    return byteseq;
//end intrinsic;
//
//
//intrinsic DeserializeLinesThrough(byteseq:: SeqEnum) -> SeqEnum
//{ Given a sequence of 82 bytes, return the associated list of lines. The first 651 bits are 
//interpreted as a boolean, where the i-th bit is 1 if the 'i'th line is in the associated list.
//The remaining 5 zeroes for padding.
//
//One further technicality -- we only guarantee 
//
//    Set(lst) eq Set(DeserializeLinesThrough(SerializeLinesThrough(lst)))
//}
//    linesthrough := [];
//    seq := [];
//    for i in [0..81] do
//        for j in [1..8] do
//            if BitwiseAnd(byteseq[i+1], ShiftLeft(1, 8-j)) ne 0 then
//	        linesthrough cat:= [ CONST_lines[i*8 + j] ];
//            end if;
//        end for;
//    end for;
//    
//    return linesthrough;
//end intrinsic;


==> anc/ancillary/cubic-fourfolds/CubicLib/LinesThrough.sig <==
177,0


==> anc/ancillary/cubic-fourfolds/CubicLib/PlanesThrough.m <==
//I. Precomputation
AttachSpec("CubicLib.spec");

/*planes is the 1395 echelon forms cutting out planes in P5. fourlines is a choice of four lines on each cubic
*/

k := FiniteField(2);
planes := {@ EchelonForm(M) : M in Hom(VectorSpace(k, 3), VectorSpace(k, 6)) | Rank(M) eq 3 @};

lines := ReadLinesIndex();

//we are distinguishing planes by choosing 4 lines on each one
fourlines := [];
for i in [1..#planes] do
l := [ln : ln in lines | RowSpace(planes[i]) subset RowSpace(ln) ];
fourlines[i] := {l[1], l[2], l[3], l[4]};
end for;


//II. PlanesThrough function

function PlanesThrough(cubic)
  linesthrough := LinesThrough(cubic);
   planesthrough := [];
   for j in [1..1395] do
if fourlines[j] subset linesthrough then
planesthrough :=planesthrough cat [planes[j]];
end if;
end for;
return planesthrough;
end function;


==> anc/ancillary/cubic-fourfolds/CubicLib/PointCounts.m <==
////////////////////////////////////////////////////////////////////////////////////////////
// PointCounts.m
//
// Contains the functions necessary to run the specialized pointcounting
// code of CubicLib.
//
////////////////////////////////////////////////////////////////////////////////////////////

////////////////////////////////////////////////////
//
// CONSTANTS
//
////////////////////////////////////////////////////


PATH_TO_LIB := PathToLib();

k := FiniteField(2);
F4 := FiniteField(4);
basF4 := Basis(F4);
k6 := RSpace(k, 6);
k4 := RSpace(k, 4);

G_4 := GL(6, F4);
P5_4<[x]> := ProjectiveSpace(F4, 5);
R_4 := CoordinateRing(P5_4);
V_4, Bit_4 := GModule(G_4, R_4, 3);

////////////////////////////////////////////////////
//
// Conversion from matrices to lines.
//
////////////////////////////////////////////////////

intrinsic MatrixToLine(P::Prj, mat::ModMatFldElt) -> Sch
{Converst a 4x6 matrix into a line.}
    eqns := [&+[P.i * row[i] : i in [1..6]] : row in Rows(mat)];
    L := Scheme(P, eqns);
    return L;
end intrinsic;

    
intrinsic LineToMatrix(line::Sch) -> ModFldMatElt
{}
    // First convert the line into Echelon form. We do so by extracting the
    // coefficients of the defining equations.
    assert Dimension(line) eq 1 and Degree(line) eq 1;
    eqns := DefiningEquations(line);

    R := Parent(eqns[1]);
    mat := Matrix(BaseRing(R), [[MonomialCoefficient(ll, R.i) : i in [1..6]] : ll in eqns]);
    return mat;
end intrinsic;

////////////////////////////////////////////////////
//
// Lines Through functionality
//
////////////////////////////////////////////////////

lines := ReadLinesIndex();    
echforms := lines;

ptsonlines := AssociativeArray();
monoevaluated := AssociativeArray();

linesThroughIndices := AssociativeArray();
for form in Keys(monoevaluated) do
    linesThroughIndices[form] := Index(lines, form);
end for;


//Loop over all lines
for form in echforms do 
    nullsp := NullspaceOfTranspose(form);
    bas := Basis(nullsp);
    nullsp := ExtendField(nullsp, F4);
    pt1 := bas[1];
    pt2 := bas[2];
    pt3 := (nullsp!pt1)*1 + (nullsp!pt2)*F4.1;

    ptsonlines[form] := <pt1, pt2, pt3>;
    
    monoevaluated[form] := <0,0,0,0>;

    for mono in Basis(V_4) do 

        eval1 := Evaluate(mono @@ Bit_4, Eltseq(pt1));
        eval2 := Evaluate(mono @@ Bit_4, Eltseq(pt2));
        eval3 := Evaluate(mono @@ Bit_4, Eltseq(pt3));

        eval3bas1 := Eltseq(eval3)[1];
        eval3bas2 := Eltseq(eval3)[2];

        evals := [Integers() ! x : x in [eval1, eval2, eval3bas1, eval3bas2]];
        for i in [1..4] do
            monshiftLeft := ShiftLeft(monoevaluated[form][i], 1);
            monoevaluated[form][i] := BitwiseOr(monshiftLeft, evals[i]);
        end for;
    end for;
end for;

function paritycalc(bitstr)
    parity := false;
    while bitstr ne 0 do
        parity := not parity;
        bitstr := BitwiseAnd(bitstr, (bitstr - 1));
    end while;  
    return parity;
end function;


intrinsic LinesThrough(f :: RngMPolElt : ReturnIndices:=false) -> SeqEnum
{Given a cubic polynomial f, return the set of lines through f.}

    f := CubicToInt(f);    
    
    lines := [];
    for form in Keys(monoevaluated) do 
        evals := monoevaluated[form];
	cont_flag := false; 

	for j in [1..4] do
	    evalj := BitwiseAnd(monoevaluated[form][j], f);
	    if paritycalc(evalj) then
		cont_flag := true;
		break;
	    end if;
	end for;
	if cont_flag then continue; end if;

        if ReturnIndices then
            Append(~lines, linesThroughIndices[form]);
        else
            Append(~lines, form);
        end if;
    end for;

    return lines;
end intrinsic;

////////////////////////////////////////////////////
//
// Conic fibration functions
//
////////////////////////////////////////////////////

intrinsic ConicFibrationCoefficients(cubic) -> SeqEnum
{Given a cubic containing the line x1 = x2 = x3 = x4 = 0, return the coefficients
of the conic fibration as polynomials in a new set of variables.}

    R<y0, y1, y2, y3> := PolynomialRing(k, 4);
    RR<y4, y5> := PolynomialRing(R, 4);
 
    f := Evaluate(cubic, [y0, y1, y2, y3, y4, y5]);
    A := MonomialCoefficient(f, y4^2);
    B := MonomialCoefficient(f, y4*y5);
    C := MonomialCoefficient(f, y5^2);
    D := MonomialCoefficient(f, y4);
    E := MonomialCoefficient(f, y5);
    F := MonomialCoefficient(f, 1);
    
    return [A, B, C, D, E, F];
end intrinsic;

intrinsic CubicFromConicCoefficients(conicCoeffs, R) -> RngMPol
{Produce a cubic with parent R from the conic fibration coefficients.}

    vvec := [R.i : i in [1..4]];
    x5 := R.5;
    x6 := R.6;
    mons := [x5^2, x5*x6, x6^2, x5, x6, 1];
    
    return &+[mons[i] * Evaluate(conicCoeffs[i], vvec) : i in [1..6]];    
end intrinsic;

intrinsic CorankTwoLocus(conicCoeffs) -> Sch
{Return the corank 2 locus of the conic fibration.}

    B := conicCoeffs[2];
    D := conicCoeffs[4];
    E := conicCoeffs[5];

    R := Parent(B);
    k := BaseRing(R);
    
    return Scheme(Proj(R), [B, D, E]);    
end intrinsic;

intrinsic StandardizeConicCoefficients(conicCoeffs) -> SeqEnum
{Given a list of conic fibration coefficients, try to move a singular
point of the discriminant to (0:0:0:1)}

    B := conicCoeffs[2];
    D := conicCoeffs[4];
    E := conicCoeffs[5];

    R := Parent(B);
    k := BaseRing(R);
    
    somesing := Scheme(Proj(R), [B, D, E]);
    somesingpts := Points(somesing);
        
    error if #somesingpts eq 0, "No rational points in rank 2 locus.";

    // Check that the discriminantal quintic in P3 has singular point where by B=D=E=0, 
    // and change coordinates so one of these singular points is in position (0:0:0:1).

    V4 := VectorSpace(k, 4);
    v  := V4 ! Eltseq(somesingpts[1]);
    extBase := ExtendBasis([v], V4);
    revextBase := Reverse(extBase); // Puts v at the bottom.

    M4 := Matrix(revextBase)^(-1);
    invM4 := M4^(-1);
    
    // Change coordinates to move the singular point.
    yvec := Vector(R, [R.i : i in [1..4]]);
    newcoeffs := [Evaluate(co, Eltseq(yvec * ChangeRing(invM4, R))) : co in conicCoeffs];

    return newcoeffs;
end intrinsic;


intrinsic ConicFibrationForm(cubic, line::ModMatFldElt) -> RngMPol, SeqEnum
{Given a cubic f and a line L contained in that cubic, change coordinates so that
L is the standard line y0 = y1 = y2 = y3 = 0. Also return the coefficients of the
conic fibration.}

    k := GF(2);
    V6 := VectorSpace(k, 6);
    R<y0, y1, y2, y3> := PolynomialRing(k, 4);
    RR<y4, y5> := PolynomialRing(R, 4);
    
    // Compute a transformation M such that cubic^M has a line given by y0=...=y3=0.
    vectorizedline := [V6 ! line[i] : i in [1..4]];
    M := Matrix(ExtendBasis(vectorizedline, V6))^(-1);

    // Update the cubic and extract coefficients.
    g := cubic^M;
    f := Evaluate(g, [y0, y1, y2, y3, y4, y5]);
    A := MonomialCoefficient(f, y4^2);
    B := MonomialCoefficient(f, y4*y5);
    C := MonomialCoefficient(f, y5^2);
    D := MonomialCoefficient(f, y4);
    E := MonomialCoefficient(f, y5);
    F := MonomialCoefficient(f, 1);

    return g, [A,B,C,D,E,F];
end intrinsic;

intrinsic ConicFibrationForm(cubic, line::Sch) -> RngMPol, SeqEnum
{}
    return ConicFibrationForm(cubic, LineToMatrix(line));
end intrinsic;


////////////////////////////////////////////////////
//
// Addington-Auel standard form.
//
////////////////////////////////////////////////////

intrinsic AddingtonAuelStandardForm(cubic : Nonflat:=false) -> RngMPol, SeqEnum
{Transforms a cubic into a form as outlined in Addington-Auel Section 3.}
    
    k := GF(2);
    V6 := VectorSpace(k, 6);
    R<y0, y1, y2, y3> := PolynomialRing(k, 4);
    RR<y4, y5> := PolynomialRing(R, 4);
    
    flines := LinesThrough(cubic);

    for line in flines do
        // Compute a transformation M such that cubic^M has a line given by y0=...=y3=0.
        vectorizedline := [V6 ! line[i] : i in [1..4]];
        M := Matrix(ExtendBasis(vectorizedline, V6))^(-1);

        // Update the cubic and extract coefficients.
	g := cubic^M;
	f := Evaluate(g, [y0, y1, y2, y3, y4, y5]);
	A := MonomialCoefficient(f, y4^2);
	B := MonomialCoefficient(f, y4*y5);
	C := MonomialCoefficient(f, y5^2);
	D := MonomialCoefficient(f, y4);
	E := MonomialCoefficient(f, y5);
	F := MonomialCoefficient(f, 1);

        // Ensure that the choice is good.
	I := Saturation(ideal<R | [A, B, C, D, E, F]>) ;
	somesing := Scheme(ProjectiveSpace(R), [B, D, E]);
	somesingpts := Points(somesing);
        
        if Nonflat and #somesingpts ne 0 then
            break;
        elif 1 in I and #somesingpts ne 0 then
            break;
	end if;
    end for;

    if (1 notin I and not Nonflat) or (#somesingpts eq 0) then
	error "Cannot convert cubic into Addington-Auel standard form.";
    end if;

    //Check that the discriminantal quintic in P3 has singular point where by B=D=E=0, 
    //and change coordinates so one of these singular points is in position (0:0:0:1).

    V4 := VectorSpace(k, 4);
    v := V4 ! Eltseq(somesingpts[1]);
    extBase := ExtendBasis([v], V4);
    revextBase := Reverse(extBase); // Puts v at the bottom.

    M4 := Matrix(revextBase)^(-1);
    invM4 := M4^(-1);
    
    // Change coordinates to move the singular point.
    coeffs := [A, B, C, D, E, F];
    yvec := Vector(R, [y0, y1, y2, y3]);
    newcoeffs := [Evaluate(co, Eltseq(yvec * ChangeRing(invM4, R))) : co in coeffs];

    // Also apply the change of coordinates to g. For consistency.
    gPar  := Parent(g);
    xvec4 := Vector(gPar, [gPar.i : i in [1..4]]);

    newg := Evaluate(g, Eltseq(xvec4 * ChangeRing(invM4, gPar)) cat [gPar.5, gPar.6]);
    
    return newg, newcoeffs;
end intrinsic;

intrinsic ConicFibrationForCpp(cubic) -> SeqEnum
{Determine a conic fibration of the cubic, obtained via projecting from a line,
which is particularly amenable to input into C++. We require a the conic fibration 
of the form
    
    Ax^2 + Bxy + Cy^2 + Dx + Ey + F so that

such that the projection map (A : B : C) is the projection away from the distinguished 
singular point on the discriminant.}

    R<[x]> := Parent(cubic);
    k := BaseRing(R);

    g, conicCoeffs := AddingtonAuelStandardForm(cubic : Nonflat);

    // Find a point where A(p) = B(p) = C(p) = 0.
    P3 := Proj(Parent(conicCoeffs[1]));
    pt := Scheme(P3, conicCoeffs[1..3]);

    // assert Dimension(pt) eq 0; // TODO: Figure out code for the rank degenerate case.

    // If we are already in good coordinates, there is nothing to do.
    pt := Random(RationalPoints(pt));
    // if Eltseq(pt) eq [0,0,0,1] then
    // return g, conicCoeffs;
    // end if;
    
    // Change coordinates so that pt = [0,0,0,1].
    trafo := Translation(P3, P3 ! [0,0,0,1], P3 ! pt);
    ABC := [Evaluate(Q, DefiningEquations(trafo)) : Q in conicCoeffs[1..3]];
    
    // Change coordinates so that A = y0, B = y1, C = y2.
    mons1 := [P3.i : i in [1..4]];
    mat := Matrix([[MonomialCoefficient(ll, m) : m in mons1] : ll in ABC] cat [[0,0,0,1]]);

    E, U  := EchelonForm(Transpose(mat));
    trafo := Automorphism(P3, U) * trafo;
    
    // Lift the transform to the cubic.
    trafoLift := [Evaluate(eqn, x[1..4]) : eqn in DefiningEquations(trafo)] cat x[5..6];

    // Compute new data.
    newCoeffs := [Evaluate(Q, DefiningEquations(trafo)) : Q in conicCoeffs];    
    newg := Evaluate(g, trafoLift);

    // Check the transform.
    // print conicCoeffs[1..3], newCoeffs[1..3];
    assert Seqset(newCoeffs[1..3]) subset {0, P3.1, P3.2, P3.3};

    // TODO: Need to force B=y1 in rank degenerate cases (if this is possible.)
    assert newCoeffs[2] eq P3.2;

    // TODO: For the time being, we need to force (A,B,C) = (y0,y1,y2). Otherwise
    //       the C++ functionality doesn't work.

    assert newCoeffs[1..3] eq [P3.1, P3.2, P3.3];
    
    // Return.
    return newg, newCoeffs;
end intrinsic;


intrinsic ConicFibrationDiscriminant(conicCoeffs) -> RngMPol
{}
    A, B, C, D, E, F := Explode(conicCoeffs);
    disc := C*D^2 + A*E^2 + F*B^2 + B*D*E;
    return disc;
end intrinsic;

intrinsic DiscriminantProjectionEquations(conicCoeffs) -> SeqEnum
{}
    A, B, C, D, E, F := Explode(conicCoeffs);

    rrr<y0, y1, y2> := PolynomialRing(k, 3);
    RRR<y3> := PolynomialRing(rrr, 1);
    disc := Evaluate(C*D^2 + A*E^2 + F*B^2 + B*D*E, [RRR!y0, RRR!y1, RRR!y2, RRR!y3]);

    a := MonomialCoefficient(disc, y3^4);
    b := MonomialCoefficient(disc, y3^3);
    c := MonomialCoefficient(disc, y3^2);
    d := MonomialCoefficient(disc, y3);    
    e := MonomialCoefficient(disc, 1);
    
    return [a, b, c, d, e];
end intrinsic;

intrinsic FibrationBaseSchemeOnLine(conicCoeffs) -> Sch
{}
    R := Parent(conicCoeffs[1]);
    P3 := Proj(R);
    return Scheme(P3, conicCoeffs[1..3]);
end intrinsic;


////////////////////////////////////////////////////
//
// C++ interaction
//
////////////////////////////////////////////////////

function WriteHeaderFile(fname, conicCoeffs, discCoeffs)

    A, B, C, D, E, F := Explode(conicCoeffs);
    a, b, c, d, e := Explode(discCoeffs);
    
    string :=  "#define abcde \\" cat "\n" cat 
               "    a = " cat CppInputString(a) cat ", \\" cat "\n" cat
	       "    b = " cat CppInputString(b) cat ", \\" cat "\n" cat
	       "    c = " cat CppInputString(c) cat ", \\" cat "\n" cat
	       "    d = " cat CppInputString(d) cat ", \\" cat "\n" cat
               "    e = " cat CppInputString(e) cat "\n" cat "\n" cat
	       "#define ABCDEF \\" cat "\n" cat
	       "    A = " cat CppInputString(A) cat ", \\" cat "\n" cat
	       "    B = " cat CppInputString(B) cat ", \\" cat "\n" cat
	       "    C = " cat CppInputString(C) cat ", \\" cat "\n" cat
	       "    D = " cat CppInputString(D) cat ", \\" cat "\n" cat
	       "    E = " cat CppInputString(E) cat ", \\" cat "\n" cat
	       "    F = " cat CppInputString(F) cat "\n";

    SetColumns(0);
    Write(fname, string : Overwrite);
    return 0;
end function;


intrinsic CppCountCorrection(cppCounts, conicCoeffs) -> SeqEnum
{Add correction terms, amounting to changing P1 x P2 to the actual
exceptional fibre for the conic fibration.}

    // Determine the base scheme of the 3-dimensional conic system. This will
    // determine the correct exceptional fibres.
    Base := FibrationBaseSchemeOnLine(conicCoeffs);
    base_dim := Dimension(Base);
    
    Prng<Q> := PolynomialRing(Integers());
    skipOdd := false;

    A, B, C, D, E, F := Explode(conicCoeffs);
    
    if base_dim eq 0 then
        correctionTerm := Zero(Prng);
        
    elif base_dim eq 1 and (A eq 0 or C eq 0) then
        correctionTerm := - Q^3;

    elif base_dim eq 1 and (B eq 0) then
        correctionTerm := Zero(Prng);

    elif base_dim eq 1 then
        // Not sure if this case is correct.
        correctionTerm := Zero(Prng);
        
    elif base_dim eq 2 and ((A eq 0 and B eq 0) or (B eq 0 and C eq 0)) then
        correctionTerm := - Q^3;
        
    elif base_dim eq 2 and (A eq 0 or C eq 0) then
        correctionTerm := -2 * Q^3;

    elif base_dim eq 2 and (B eq 0) then
        correctionTerm := - Q^3;
        
    elif base_dim eq 2 and (A eq B and B eq C) then
        // In this case, the base points are quadratic conjugates.
        correctionTerm := -2 * Q^3;
        skipOdd := true;
        
    elif base_dim eq 3 then
        correctionTerm := - (Q+1) * Q;
        
    else
        error "Case not accounted for.", conicCoeffs;
    end if;

    // Odd
    if not skipOdd then
        for i in [1..#cppCounts by 2] do
            q := 2^i;
            cppCounts[i] +:= Evaluate(correctionTerm, q);        
        end for;
    end if;

    // Even
    for i in [2..#cppCounts by 2] do
        q := 2^i;
        cppCounts[i] +:= Evaluate(correctionTerm, q);        
    end for;

    return cppCounts;
end intrinsic;


intrinsic CompileCppCounter(compileString : PrintTimes:=PrintTimes)
{}
    timeBeforeCompile := Cputime();
    retcode := System(compileString);
    if retcode ne 0 then
        error "Error at compile time step. Exit status: ", retcode;
    end if;

    if PrintTimes then
        print "Compile time: ", Cputime() - timeBeforeCompile;
    end if;

    return;
end intrinsic;


intrinsic PointCountingSystemStrings(: ExecNum:=false,
                                       CompilerOptimization:=false,
                                       FixN:=false,
                                       UseCache:=true,
                                       Warn:=true) -> MonStgElt, MonStgElt, MonStgElt
{Format the compilation string, header file name, and the executable file name for calling g++.}

    compileString := "g++ -std=c++11";

    if not Warn then
        compileString *:= " -w";
    end if;

    // NOTE: On ARM chips, Magma emulates x86 anyways.
    processor := Read(POpen("arch", "r")); 
    if processor eq "arm\n" then
        compileString *:= " -DARM";
    else
        compileString *:= " -mpclmul";
    end if;
    
    if CompilerOptimization then
        compileString *:= " -O3";
    end if;

    if UseCache then
        compileString *:= " -DWITHCACHE";
    end if;
    
    // Option to ensure parallel code doesn't fight over executable file.
    if ExecNum cmpeq false then
	execFile := "a.out";
        headerFile := "coeffs.h";        
    else
	execFile := Sprintf("a.%o.out", ExecNum);
        headerFile := Sprintf("coeffs%o.h", ExecNum);
        compileString *:= Sprintf(" -DCOEFFSFILE='\"%o\"'", headerFile);
    end if;

    compileString *:= " -o " * execFile;

    // Finish compile string    
    if FixN cmpeq false then
        compileString *:= " tableio.cpp count.cpp";
    else
        compileString *:= Sprintf(" -DN=%o count_bigq.cpp", FixN);
    end if;
    
    return compileString, headerFile, execFile;
end intrinsic;


////////////////////////////////////////////////////
//
// Point Counting Functionality
//
////////////////////////////////////////////////////

intrinsic PrepareClusterCppComputation(cubic : CompileEachQ:=true,
                                               ExecNum:=false,
                                               CompilerOptimization:=true,
                                               UseCache:=false)
{This function is meant to prepare a massively parallel computation on the
Discovery cluster at Dartmouth. We write the header information and exit
Magma so that Magma's weird emulation stuff won't interfere with the pure
C++ task.}

    require CompileEachQ: "Only works with ComplieEachQ set to true.";
    require not UseCache: "Only works with UseCache set to false.";

    // Essentially, assume CompileEachQ for this function.
    // 1. ConicFibrationForCpp

    // 2.
    if not CompileEachQ then
        g, conicCoeffs := AddingtonAuelStandardForm(cubic : Nonflat);           
    else
        g, conicCoeffs := ConicFibrationForCpp(cubic);
    end if;
    discCoeffs := DiscriminantProjectionEquations(conicCoeffs);

    // Need to write the header files.
    // Change to C++ directory.
    entryDir := GetCurrentDirectory();
    writeDir := PATH_TO_LIB * "point_counting_cpp/coefficient_headers";
    ChangeDirectory(writeDir);
    
    if not CompileEachQ then
        // Create relevant strings.
        compileString, headerFile, execFile :=
            PointCountingSystemStrings( : ExecNum:=ExecNum,
                                          CompilerOptimization:=CompilerOptimization,
                                          UseCache:=UseCache);

    else
        // Just extract information for header files.
        _, headerFile, execFile := PointCountingSystemStrings( : ExecNum:=ExecNum);
    end if;

    // Prepare C++ code.
    ok_write := WriteHeaderFile(headerFile, conicCoeffs, discCoeffs);

    // NOTE: Compilation must happen on the cluster itself. See the "discovery.sh"
    //       script.

    // Return from whence we came.
    ChangeDirectory(entryDir);
    return;
end intrinsic;

intrinsic PointCounts(cubic : ExecNum:=false, Minq:=1, Maxq:=11,
                              CompilerOptimization:=false,
                              CompileEachQ:=false,                              
                              UseCache:=true,
                              PrintTimes:=false) -> SeqEnum
{Compute the pointcounts on the given cubic over Fq, where q = 2,4,...,2048.}

    // This function is mostly based off of 
    // Section 3 of Addington-Auel. See loc. cit. for details.
    //
    // The actual driver of this function is the C++ code in point_counting_cpp.

    // Now compute coefficients for the conic bundle fibration
    // that will be fed into C++ point counting code.
    if not CompileEachQ then
        g, conicCoeffs := AddingtonAuelStandardForm(cubic : Nonflat);           
    else
        g, conicCoeffs := ConicFibrationForCpp(cubic);
    end if;
    discCoeffs := DiscriminantProjectionEquations(conicCoeffs);
        
    // If we have a cone, it is easier to count the points directly.
    if conicCoeffs[1..5] eq [0,0,0,0,0] then
        cc := PointCountsMagma(conicCoeffs[6] : Maxq:=Maxq);
        return [cc[i] * 2^(2*i) + 2^i + 1 : i in [1..Maxq]];
    end if;
    
    cppCounts := UncorrectedCppPointCounts(conicCoeffs, discCoeffs
                                           : ExecNum:=ExecNum, Minq:=Minq, Maxq:=Maxq,
                                             CompilerOptimization:=CompilerOptimization,
                                             CompileEachQ:=CompileEachQ,
                                             UseCache:=UseCache,
                                             PrintTimes:=PrintTimes);
    
    return CppCountCorrection(cppCounts, conicCoeffs);
end intrinsic;

intrinsic PointCounts(cubic::RngMPolElt, m::RngIntElt :
                      ExecNum:=false,
                      CompilerOptimization:=false,
                      CompileEachQ:=false,
                      UseCache:=true,
                      PrintTimes:=false) -> RngIntElt
{Compute the point counts on the given smooth cubic over F_(2^m).}
    return PointCounts(cubic : Minq:=m, Maxq:=m,
                               ExecNum:=ExecNum,
                               CompilerOptimization:=CompilerOptimization,
                               CompileEachQ:=CompileEachQ,
                               UseCache:=UseCache,
                               PrintTimes:=PrintTimes);
end intrinsic;


intrinsic PointCountsNoTransform(cubic : ExecNum:=false, Maxq:=11) -> SeqEnum
{Compute the pointcounts on the given cubic over Fq, where q = 2,4,...,2048.
In this version the cubic is assumed to be in Addington-Auel standard form.
Primarily, this function is used for testing.}

    conicCoeffs := ConicFibrationCoefficients(cubic);
    discCoeffs := DiscriminantProjectionEquations(conicCoeffs);

    // If we have a cone, it is easier to count the points directly.
    if conicCoeffs[1..5] eq [0,0,0,0,0] then
        cc := PointCountsMagma(conicCoeffs[6] : Maxq:=Maxq);
        return [cc[i] * 2^(2*i) + 2^i + 1 : i in [1..Maxq]];
    end if;
    
    cppCounts := UncorrectedCppPointCounts(conicCoeffs, discCoeffs
                                           : ExecNum:=ExecNum, Maxq:=Maxq);

    return CppCountCorrection(cppCounts, conicCoeffs);
end intrinsic;

intrinsic UncorrectedCppPointCounts(conicCoeffs, discCoeffs
                                    : ExecNum:=false, Minq:= 1, Maxq:=11,
                                      CompilerOptimization:=false,
                                      CompileEachQ:=false,
                                      UseCache:=true,
                                      PrintTimes:=false) -> SeqEnum
{Call the C++ point counting engine. The output of this function is the correct point counts
*assuming* that the line defining the conic fibration lies in the smooth locus. Otherwise,
useful information is produced, but one has to correct the output.}

    // Change to C++ directory.
    entryDir := GetCurrentDirectory();
    ChangeDirectory(PATH_TO_LIB * "point_counting_cpp");
    
    if not CompileEachQ then
        // Create relevant strings.
        compileString, headerFile, execFile :=
            PointCountingSystemStrings( : ExecNum:=ExecNum,
                                          CompilerOptimization:=CompilerOptimization,
                                          UseCache:=UseCache);

    else
        // Just extract information for header files.
        _, headerFile, execFile := PointCountingSystemStrings( : ExecNum:=ExecNum);
    end if;

    // Prepare C++ code.
    ok_write := WriteHeaderFile(headerFile, conicCoeffs, discCoeffs);

    // Compile (if not fixing q)
    if not CompileEachQ then
        try
            CompileCppCounter(compileString : PrintTimes:=PrintTimes);
        catch e
            ChangeDirectory(entryDir);
            error e;
        end try;
    end if;
    
    // Execute.
    if PrintTimes then print "Run times:"; end if;
    cppOutputs := [];
    
    for m in [Minq .. Maxq] do

        if not CompileEachQ then
            processString := Sprintf("./%o %o", execFile, m);
        else
            warn := (m eq Minq);
            // Compile a version for q=2^m.
            compileString :=
            PointCountingSystemStrings( : ExecNum:=ExecNum,
                                          FixN:=m,
                                          CompilerOptimization:=true, // Force optimization.
                                          UseCache:=false, // No tables.
                                          Warn:=warn);

            try
                CompileCppCounter(compileString : PrintTimes:=PrintTimes);
            catch e
                ChangeDirectory(entryDir);
                error e;
            end try;

            processString := Sprintf("./%o", execFile);            
        end if;

        timeBeforeRun := Cputime();
        cppout := Read(POpen(processString, "r"));

        // Notify            
        if PrintTimes then
            print Sprintf("q=2^%o,", m), Cputime() - timeBeforeRun;
        end if;
        
        // Assign
        cppOutputs[m-Minq+1] := cppout;
    end for;
    
    try
	point_counts := [StringToInteger(out) : out in cppOutputs];
    catch e
        ChangeDirectory(entryDir);
	error "Error from C++. Received output: ", cppOutputs;
    end try;

    // Cleanup afterwards
    System(Sprintf("rm %o", execFile));

    if headerFile ne "coeffs.h" then
        System(Sprintf("rm %o", headerFile));
    end if;

    // Return to the current directory.
    ChangeDirectory(entryDir);
    return point_counts;
end intrinsic;

////////////////////////////////////////////////////
//
// Testing functionality
//
////////////////////////////////////////////////////

intrinsic PointCountsMagma(cubic : Maxq:=3) -> SeqEnum
{Compute the pointcounts on the given cubic over Fq, where q = 2,4,...,2048.
Primarily used for testing.}
    R := Parent(cubic);
    P := Proj(R);
    X := Scheme(P, cubic);

    return [#RationalPoints(X, GF(2^i)) : i in [1..Maxq]];
end intrinsic;


==> anc/ancillary/cubic-fourfolds/CubicLib/PointCounts.sig <==
177,0
S,MatrixToLine,Converst a 4x6 matrix into a line,0,2,0,0,0,0,0,0,0,155,,0,0,379,,380,-38,-38,-38,-38,-38
S,LineToMatrix,,0,1,0,0,0,0,0,0,0,380,,ModFldMatElt,-38,-38,-38,-38,-38
S,LinesThrough,"Given a cubic polynomial f, return the set of lines through f",0,1,0,0,0,0,0,0,0,63,,82,-38,-38,-38,-38,-38
S,ConicFibrationCoefficients,"Given a cubic containing the line x1 = x2 = x3 = x4 = 0, return the coefficients of the conic fibration as polynomials in a new set of variables",0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,CubicFromConicCoefficients,Produce a cubic with parent R from the conic fibration coefficients,0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,64,-38,-38,-38,-38,-38
S,CorankTwoLocus,Return the corank 2 locus of the conic fibration,0,1,0,0,0,0,0,0,0,-1,,380,-38,-38,-38,-38,-38
S,StandardizeConicCoefficients,"Given a list of conic fibration coefficients, try to move a singular point of the discriminant to (0:0:0:1)",0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,ConicFibrationForm,"Given a cubic f and a line L contained in that cubic, change coordinates so that L is the standard line y0 = y1 = y2 = y3 = 0. Also return the coefficients of the conic fibration",0,2,0,0,0,0,0,0,0,155,,0,0,-1,,64,82,-38,-38,-38,-38
S,ConicFibrationForm,,0,2,0,0,0,0,0,0,0,380,,0,0,-1,,64,82,-38,-38,-38,-38
S,AddingtonAuelStandardForm,Transforms a cubic into a form as outlined in Addington-Auel Section 3,0,1,0,0,0,0,0,0,0,-1,,64,82,-38,-38,-38,-38
S,ConicFibrationForCpp,"Determine a conic fibration of the cubic, obtained via projecting from a line, which is particularly amenable to input into C++. We require a the conic fibration of the form Ax^2 + Bxy + Cy^2 + Dx + Ey + F so that such that the projection map (A : B : C) is the projection away from the distinguished singular point on the discriminant",0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,ConicFibrationDiscriminant,,0,1,0,0,0,0,0,0,0,-1,,64,-38,-38,-38,-38,-38
S,DiscriminantProjectionEquations,,0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,FibrationBaseSchemeOnLine,,0,1,0,0,0,0,0,0,0,-1,,380,-38,-38,-38,-38,-38
S,CppCountCorrection,"Add correction terms, amounting to changing P1 x P2 to the actual exceptional fibre for the conic fibration",0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,82,-38,-38,-38,-38,-38
S,CompileCppCounter,,0,1,0,0,1,0,0,0,0,-1,,-38,-38,-38,-38,-38,-38
S,PointCountingSystemStrings,"Format the compilation string, header file name, and the executable file name for calling g++",0,0,0,0,0,0,0,298,298,298,-38,-38,-38
S,PrepareClusterCppComputation,This function is meant to prepare a massively parallel computation on the Discovery cluster at Dartmouth. We write the header information and exit Magma so that Magma's weird emulation stuff won't interfere with the pure C++ task,0,1,0,0,1,0,0,0,0,-1,,-38,-38,-38,-38,-38,-38
S,PointCounts,"Compute the pointcounts on the given cubic over Fq, where q = 2,4,...,2048",0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,PointCounts,Compute the point counts on the given smooth cubic over F_(2^m),0,2,0,0,0,0,0,0,0,148,,0,0,63,,148,-38,-38,-38,-38,-38
S,PointCountsNoTransform,"Compute the pointcounts on the given cubic over Fq, where q = 2,4,...,2048. In this version the cubic is assumed to be in Addington-Auel standard form. Primarily, this function is used for testing",0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38
S,UncorrectedCppPointCounts,"Call the C++ point counting engine. The output of this function is the correct point counts *assuming* that the line defining the conic fibration lies in the smooth locus. Otherwise, useful information is produced, but one has to correct the output",0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,82,-38,-38,-38,-38,-38
S,PointCountsMagma,"Compute the pointcounts on the given cubic over Fq, where q = 2,4,...,2048. Primarily used for testing",0,1,0,0,0,0,0,0,0,-1,,82,-38,-38,-38,-38,-38


==> anc/ancillary/cubic-fourfolds/CubicLib/Util.m <==


intrinsic RandomPolynomial(R, d) -> RngMPolElt
{Return a random polynomial of degree d from R}
    k := BaseRing(R);
    require IsFinite(k) : "Base ring is not finite.";

    monsd := MonomialsOfDegree(R, d);
    return &+[Random(k) * m : m in monsd];    
end intrinsic;

/////////////////////////////////////////////////
//
// Dictionary manipulations.
//
/////////////////////////////////////////////////

intrinsic CacheMap(func, A) -> Any
{Basically implement a `map` idiom, via caching.}
    Cache := AssociativeArray();
    valset := {x : x in A};
    
    for x in valset do
        Cache[x] := func(x);
    end for;

    case Type(A):        
    when SeqEnum: return [Cache[x] : x in A];
    when List: return [* Cache[x] : x in A *];
    when Assoc:
        B := AssociativeArray();
        for k in Keys(A) do
            B[k] := Cache[A[k]];
        end for;
        return B;
    else:
    error "Not implemented.";
    end case;        
end intrinsic;


intrinsic CacheFilter(func, A) -> Any
{Basically implement a `filter` idiom, via caching.}
    Cache := AssociativeArray();
    valset := {x : x in A};
    
    for x in valset do
        Cache[x] := func(x);
    end for;

    case Type(A):        
    when SeqEnum: return [x : x in A | Cache[x]];
    when List: return [* x : x in A | Cache[x] *];
    when Assoc:
        B := AssociativeArray();
        for k in Keys(A) do
            v := A[k];
            if Cache[v] then
                B[k] := v;
            end if;
        end for;
        return B;
    else:
    error "Not implemented.";
    end case;
end intrinsic;


intrinsic InverseAssociativeArray(A::Assoc : UniqueKeys:=false) -> Assoc
{Given an associative array, return the associative array with the keys and values reversed.
(Keys are placed in a set.)}

    B := AssociativeArray();

    if UniqueKeys then
        for k in Keys(A) do
            B[A[k]] := k;
        end for;
    else
        for k in Keys(A) do
            v := A[k];
            if v in Keys(B) then
                S := B[v];
                Include(~S, k);
                B[v] := S;
            else
                B[v] := {k};
            end if;
        end for;
    end if;
    
    return B;
end intrinsic;

intrinsic Compose(A::Assoc, B::Assoc : IgnoreMissingKeys:=false) -> Assoc
{Return the associative array with C[k] eq B[A[k]], where k in Keys(A).}
    C := AssociativeArray();
    for k in Keys(A) do
        try
            C[k] := B[A[k]];
        catch e
            if not IgnoreMissingKeys then
                error e;
            end if;
        end try;
    end for;
    return C; 
end intrinsic;

intrinsic SequenceAsDictionary(L::SeqEnum) -> Assoc
{Turn a sequence L into the associated array A such that A[i] = L[i].}
    A := AssociativeArray();
    for i in [1..#L] do
        A[i] := L[i];
    end for;
    return A;    
end intrinsic;


==> anc/ancillary/cubic-fourfolds/CubicLib/Util.sig <==
177,0
S,RandomPolynomial,Return a random polynomial of degree d from R,0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,63,-38,-38,-38,-38,-38
S,CacheMap,"Basically implement a `map` idiom, via caching",0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,-1,-38,-38,-38,-38,-38
S,CacheFilter,"Basically implement a `filter` idiom, via caching",0,2,0,0,0,0,0,0,0,-1,,0,0,-1,,-1,-38,-38,-38,-38,-38
S,InverseAssociativeArray,"Given an associative array, return the associative array with the keys and values reversed. (Keys are placed in a set.)",0,1,0,0,0,0,0,0,0,457,,457,-38,-38,-38,-38,-38
S,Compose,"Return the associative array with C[k] eq B[A[k]], where k in Keys(A)",0,2,0,0,0,0,0,0,0,457,,0,0,457,,457,-38,-38,-38,-38,-38
S,SequenceAsDictionary,Turn a sequence L into the associated array A such that A[i] = L[i],0,1,0,0,0,0,0,0,0,82,,457,-38,-38,-38,-38,-38


==> anc/ancillary/cubic-fourfolds/CubicLib/coeffs.h <==
#define abcd \
    a = 0, \
    b = 0, \
    c = 0, \
    d = mult[mult[mult[mult[y_0][y_0]][y_0]][y_0]][y_1] ^ mult[mult[mult[mult[y_0][y_0]][y_0]][y_0]][y_2] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_1]][y_1] ^ mult[mult[mult[mult[y_1][y_1]][y_1]][y_1]][y_2]

#define ABCDEF \
    A = 0, \
    B = 0, \
    C = y_1 ^ y_2, \
    D = mult[y_0][y_0] ^ mult[y_1][y_1], \
    E = mult[y_1][y_1], \
    F = mult[mult[y_0][y_0]][y_1] ^ mult[mult[y_0][y_0]][y_2] ^ mult[mult[y_0][y_2]][y_2] ^ mult[mult[y_0][y_3]][y_3] ^ mult[mult[y_1][y_1]][y_3] ^ mult[mult[y_1][y_2]][y_2] ^ mult[mult[y_1][y_3]][y_3] ^ mult[mult[y_2][y_3]][y_3] ^ mult[mult[y_3][y_3]][y_3]



==> anc/ancillary/cubic-fourfolds/CubicLib/macaulay2/compute_sign.m2 <==
load "Resultants.m2"

R = ZZ[u,v,w,x,y,z];
finput = value get "macaulay2/input.m2"

print discriminant(value(finput));
exit;


==> anc/ancillary/cubic-fourfolds/CubicLib/macaulay2/compute_sign.sage <==
R.<u,v,w,x,y,z> = PolynomialRing(ZZ, 6);

f = R(f)
D = R.macaulay_resultant([f.derivative(m) for m in R.gens()])

print(D)
quit;



==> anc/ancillary/cubic-fourfolds/CubicLib/macaulay2/input.m2 <==
x^2*u + x^2*w + x*y^2 + x*y*v + x*z*u + x*u^2 + x*v^2 + x*w^2 + y^2*w + y*z^2 + y*u^2 + y*w^2 + z^3 + z^2*v + z^2*w + z*u^2 + z*w^2 + u^3 + u^2*v + u*v^2 + v^3


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/Fq.h <==
#include <ctype.h>
#include <assert.h>
#include <iostream>
#include "constants.h"


int initialized_ff_bitsize() {
  return FINITEFIELDBITSIZE;
}

#ifndef ARM
#include <wmmintrin.h>

inline ff2k_t ff2k_mult(ff2k_t a, ff2k_t b) {
  const unsigned n = FINITEFIELDBITSIZE;
  __m128i A, B, C;
  A[0]=a; B[0] = b;
  C = _mm_clmulepi64_si128 (A,B,0);
  uint64_t ab = C[0];
  
  // Reduce modulo the polynomial.
  uint64_t pxi = (n > 1) ? ((uint64_t)p << (n-2)) : p; // Should compile away.
  uint64_t piv = (uint64_t)1 << (2*n - 2);
  for (int i = 2*n-2; i >= n; i--) {
    // If the i-th bit is 1, reduce by the polynomial.
    if (ab & piv) ab ^= pxi;
    pxi = pxi >> 1;
    piv = piv >> 1;
  }     
  return (ff2k_t)ab; 
} 

// For evaluating complicated polynomials it can help to delay reduction.
static inline uint64_t _ff2k_mult_delay_reduction(unsigned a, unsigned b) {
  __m128i A, B, C;
  A[0]=a; B[0] = b;
  C = _mm_clmulepi64_si128 (A,B,0);
  return C[0];  
}

static inline ff2k_t _ff2k_reduce(uint64_t a) {
  const unsigned n = FINITEFIELDBITSIZE;
  
  // Reduce modulo the polynomial.
  uint64_t pxi = (n > 1) ? ((uint64_t)p << (n-2)) : p; // Should compile away.
  uint64_t piv = (uint64_t)1 << (2*n - 2);
  for (int i = 2*n-2; i >= n; i--) {
    // If the i-th bit is 1, reduce by the polynomial.
    if (a & piv) a ^= pxi;
    pxi = pxi >> 1;
    piv = piv >> 1;
  }     
  return a;
}

inline uint64_t _ff2k_square_delay_reduction(ff2k_t a) {
  return _ff2k_mult_delay_reduction(a, a);
}


#else // Don't use the Intel instructions.

ff2k_t ff2k_mult(ff2k_t x, ff2k_t y) {
  // Stock multiplication algorithm.
  unsigned a = x, b = y, ab = 0;

  while (b != 0) {
    // b = const + higher-deg part
    // if const = 1 then ret += a
    if (b & 1) ab ^= a;
    // kill const, divide higher-deg part by t
    b >>= 1;
    // multiply a by t
    a <<= 1;
    if (a & q) a ^= p;
  }

  return ab;
}

// For evaluating complicated polynomials it can help to delay reduction.
static inline uint64_t _ff2k_mult_delay_reduction(unsigned a, unsigned b) {
  return ff2k_mult(a, b); 
}

static inline ff2k_t _ff2k_reduce(uint64_t a) {
  return a;
}

inline uint64_t _ff2k_square_delay_reduction(ff2k_t a) {
  return ff2k_mult(a, a);
}

#endif /////////// End ARM chip check

inline ff2k_t ff2k_square(ff2k_t a) {
  return ff2k_mult(a, a);
}

// NOTE: No division by zero check.
inline ff2k_t ff2k_inv(ff2k_t a) {
  const int n = FINITEFIELDBITSIZE;
  assert(a!=0);
  // Use Lagrange to invert. that is, compute a^(2^n-2).
  // Note the binary expansion of 2^n-2 = 111...110.
  ff2k_t inva = 1;
  ff2k_t sqac = ff2k_square(a);
  for (int i=1; i<n; i++) {
    inva = ff2k_mult(inva, sqac);
    sqac = ff2k_square(sqac);
  }
  return inva;
}

ff2k_t ff2k_divi(ff2k_t a, ff2k_t b) {
  return ff2k_mult(a, ff2k_inv(b));
}

ff2k_t ff2k_sqrt(ff2k_t a) {
  const int n = FINITEFIELDBITSIZE;
  ff2k_t s = a;
  for (int i=1; i<=n-1; i++) {
    s = ff2k_square(s); // Compute a^(2^(n-1)).
  }
  return s;
}

/*
unsigned reduce_cubic(uint64_t ab) {

  // Reduce modulo the polynomial.
  uint64_t pxi = (uint64_t)p << n-2;
  for (int i = 3*n-3; i >= n; i--) {
    // If the i-th bit is 1, reduce by the polynomial.
    if (ab & (1<<i)) ab ^= pxi;
    pxi = pxi >> 1;
  }     
  return (unsigned)ab; 
}
*/

////////////////////////////////////////////////////////////////////////////////
//
// Arf invariants
//
////////////////////////////////////////////////////////////////////////////////

// In the special case b=1, we save a few operations.
int Arf_invariant_b_equals_1(unsigned a, unsigned c) {
  const unsigned  n = FINITEFIELDBITSIZE;
  const unsigned* trace_basis = trace_bases[n];
  const unsigned* pretrace_basis = pretrace_bases[n];

  unsigned acbb  = ff2k_mult(a, c);
  unsigned pivot = 1 << (n-1);
  
  for (int i = 0; i < n; i++) {
    if (acbb & pivot)
      acbb ^= trace_basis[i];
    pivot >>= 1;
  }

  // The trace is zero if and only if what remains is zero.
  return (int)(acbb != 0);
}

// Arf_invariant(unsigned a, unsigned b, unsigned c)
// 
// Given a quadratic polynomial ax^2 + bx + c with b != 0, determine the
// Arf invariant (Equal to 0 or 1).
//
int Arf_invariant(unsigned a, unsigned b, unsigned c) {
  
  unsigned binv2 = ff2k_square(ff2k_inv(b));
  unsigned acbb  = ff2k_mult(ff2k_mult(a, c), binv2);

  return Arf_invariant_b_equals_1(1, acbb);
}

int Arf_invariant_mu2_b_equals_1(unsigned a, unsigned c) {
  return Arf_invariant_b_equals_1(a, c) == 1 ? -1 : 1;
}

int Arf_invariant_mu2(unsigned X, unsigned Y, unsigned Z) {
  return Arf_invariant(X, Y, Z) == 1 ? -1 : 1;
}


////////////////////////////////////////////////////////////////////////////////
//
// Polynomial utilities.
//
////////////////////////////////////////////////////////////////////////////////

void make_monic_nodiv(unsigned* f, int d) {
  // Use a division-free algorithm to make f monic via the transform
  // f(x) -> a^(d-1) f(x/a). It is assumed the leading coefficient of f is non-zero and
  // that d = degree(f).

  unsigned powa = 1;
  for (int i=1; i<=d; i++) {
    f[d-i] = ff2k_mult(f[d-i], powa);
    powa = ff2k_mult(powa, f[d]);
  }
  f[d] = 1;
  return;
}

int gcd_degree(unsigned* A, unsigned* B, int dA, int dB) {

  int degA = dA; // Note: degA must be accurate. degB is just a bound.
  int degB = dB;

  // Possibly correct the degree of B.
  while (degB >= 0) {
    if (B[degB] != 0) break;
    degB--;
  }
  
  /////////////////
  // Do Euclid's algorithm.
  
  while (degB > 0) {

    // Main Euclid loop.
    for (int i=0; i <=degA - degB; i++) {
      int lt = A[degA-i];

      // Scale up A. (Instead of making B monic.)
      // Note we deliberately avoid touching the leading coefficient, since
      // we still need this value for the reductions.
      for (int j=0; j<degA-i; j++) {
        A[j] = ff2k_mult(A[j], B[degB]);
      }

      // Perform the reduction.
      for (int j=1; j <= degB; j++) {
        A[degA-i-j] ^= ff2k_mult(B[degB-j], lt);
      }
      A[degA-i] = 0; // Discard the leading coefficient, which is theoretically killed.
    }
    
    // Swap
    unsigned* C = A;
    A = B;
    B = C;
    degA = degB;
    degB = degB - 1;

    while (degB >= 0) {
      if ( B[degB] != 0) break;
      degB--;
    }
  }

  // Final count.
  return (degB < 0) ? degA : 0;
}


////////////////////////////////////////////////////////////////////////////////
//
// Polynomial root counting.
//
////////////////////////////////////////////////////////////////////////////////

int count_poly_roots(unsigned* f, int deg);

int count_quadratic_roots(unsigned* f) {
  // Return an array {n, r1, r2}. The first number indicates the number
  // of distinct roots. The remaining values are the actual roots.
  //
  // It is assumed that f is genuinely a quadratic.
  const int n = FINITEFIELDBITSIZE;
  
  // ax^2 + bx + c.
  unsigned c = f[0];
  unsigned b = f[1];
  unsigned a = f[2];

  if (a==0)
    throw std::invalid_argument("Leading coefficient must be non-zero.");
  
  if (b==0) return 1;  // The quadratic has a double root.

  int arf = Arf_invariant(f[2], f[1], f[0]);
  return (arf ^ 1) << 1;
}


int count_quartic_roots(ff2k_t* poly) {
  // The polynomial needs to be a genuine quartic.

  const unsigned n = FINITEFIELDBITSIZE;
  const int deg = 4;
  
  // Declare f. Note this mutates poly.
  ff2k_t* f = poly;

  // First we use a divisionless algorithm to make f depressed.
  ff2k_t b = f[3];
  ff2k_t d = f[1];

  if (b != 0) {
    // Multiply by b^4 and absorb.
    ff2k_t bb   = ff2k_square(b);
    ff2k_t bbb  = ff2k_mult(bb, b);
    ff2k_t bbbb = ff2k_square(bb);
    
    f[3] = bb;
    f[2] = ff2k_mult(f[2], bb);
    f[1] = ff2k_mult(f[1], bbb);
    f[0] = ff2k_mult(f[0], bbbb);

    // Now shift by alpha = sqrt(b'/d') = sqrt(db).
    ff2k_t alpha = ff2k_sqrt(ff2k_mult(b, d));

    ff2k_t A0 = f[0];
    ff2k_t powal = alpha;
    for (int i=1; i<=4; i++) {
      A0 ^= ff2k_mult(f[i], powal);
      powal = ff2k_mult(powal, alpha);
    }
    ff2k_t A2 = f[2] ^ ff2k_mult(f[3], alpha);

    // Compute x^4 * f(1/x + alpha).
    f[0] = f[4];
    f[1] = f[3];
    f[2] = A2;
    f[3] = 0;
    f[4] = A0;

    if (A0 == 0) {
      // The polynomial A0 + A2 x^2 + f[3] x^3 + f[4] x^4 has alpha as a root.
      //
      // We count out the multiplicity and use generic functionality on what remains.
      if (A2 == 0)
        return 2; // NOTE: f[3] != 0 since b != 0. Thus alpha is a triple root.
      else
        return (1 + count_quadratic_roots(f)); // alpha is a double root.
    }
  }
  
  // The key trick is to quickly compute the GCD with x^q-x, then check
  // the degree.

  make_monic_nodiv(f, deg);
  
  // q = 2^n.
  // Compute x^q mod f(x). 
  ff2k_t powx[3];
  ff2k_t C = 0;
  
  // Initialize a couple steps into the loop.
  if (n == 1) {
    powx[0] = 0;
    powx[1] = 0;
    powx[2] = 1;
  } else {
    powx[0] = f[0];
    powx[1] = f[1];
    powx[2] = f[2];
  }
  
  // Square-Reduce loop
  for (int i=2; i < n; i++) {

    // Square, in characteristic 2.
    C = ff2k_square(powx[2]);
    uint64_t powx0_64 = _ff2k_square_delay_reduction(powx[0]);
    uint64_t powx2_64 = _ff2k_square_delay_reduction(powx[1]);

    // Reduce (the polynomial)
    powx0_64 ^= _ff2k_mult_delay_reduction(C, f[0]);
    powx[1]   = ff2k_mult(C, f[1]); // Note: squaring made powx[1] = 0. (Theoretically)
    powx2_64 ^= _ff2k_mult_delay_reduction(C, f[2]);    

    // Reduce the numbers
    powx[0] = _ff2k_reduce(powx0_64);
    powx[2] = _ff2k_reduce(powx2_64);
    
    /*
    // Square, in characteristic 2.
    C = ff2k_square(powx[2]);
    powx[0] = ff2k_square(powx[0]);
    powx[2] = ff2k_square(powx[1]);

    // Reduce
    powx[0] ^= ff2k_mult(C, f[0]);
    powx[1]  = ff2k_mult(C, f[1]); // Note: squaring made powx[1] = 0. (Theoretically)
    powx[2] ^= ff2k_mult(C, f[2]);    
    */
  }

  // Subtract x
  powx[1] ^= 1;

  // Compute the GCD degree normally from this point.
  return gcd_degree(f, powx, deg, deg-2);
}


int count_poly_roots(unsigned* poly, int deg) {

  // Find the correct degree.
  while (deg >= 0) {
    if (poly[deg] == 0)
      deg--;
    else
      break;
  }

  switch (deg) {
  case  4: return count_quartic_roots(poly);   // Optimized routine for quartics.
  case  2: return count_quadratic_roots(poly); // Optimized routine for quadratics.
  case  1: return 1;
  case  0: return 0;
  case -1: return q; // Polynomial is identically zero.
  }

  // The key trick is to quickly compute the GCD with x^q-x, then check
  // the degree.

  // Declare f. Note this mutates poly.
  const unsigned n = FINITEFIELDBITSIZE;
  unsigned* f = poly;
  make_monic_nodiv(f, deg);
  
  // q = 2^n.
  // Compute x^q mod f(x). 
  unsigned powx[deg];
  unsigned sqpowx[2*deg-1];
 
  // Initialize
  for (int ll=0; ll <= deg-1; ll++) {
    powx[ll] = 0;
  }
  for (int ll=0; ll <= 2*deg-2; ll++) {
    sqpowx[ll] = 0;
  }          
  powx[1] = 1;

  // Square-Reduce loop
  for (int i=0; i < n; i++) {
    // Square
    for (int j=0; j<=deg-1; j++) {
      sqpowx[2*j] = ff2k_square(powx[j]);
    }

    // Reduce
    for (int j = deg-2; j>=0; j--) {
      if (sqpowx[j+deg] != 0) {
        for (int ll=0; ll < deg; ll++) {
          sqpowx[j+ll] ^= ff2k_mult(sqpowx[j+deg], f[ll]);
        }
      }
    }

    // Repeat
    for (int ll=0; ll <= deg-1; ll++) {
      powx[ll] = sqpowx[ll];
    }
    for (int ll=0; ll <= 2*deg-2; ll++) {
      sqpowx[ll] = 0;
    }          
  }

  // Subtract x
  powx[1] ^= 1;

  // Compute the GCD degree normally from this point.
  return gcd_degree(f, powx, deg, deg-1);
}


////////////////////////////////////////////////////////////////////////////////
//
// Polynomial root finding.
//
////////////////////////////////////////////////////////////////////////////////

unsigned* quadratic_roots(unsigned* f, unsigned* roots) {
  // Return an array {n, r1, r2}. The first number indicates the number
  // of distinct roots. The remaining values are the actual roots.
  //
  // It is assumed that f is genuinely a quadratic.
  const int n = FINITEFIELDBITSIZE;

  // ax^2 + bx + c.
  unsigned c = f[0];
  unsigned b = f[1];
  unsigned a = f[2];

  if (a==0) {
    throw std::invalid_argument("Leading coefficient must be non-zero.");
  }
  
  if (b==0) {
    // The quadratic has a double root.
    roots[0] = 1;
    roots[1] = ff2k_sqrt(ff2k_divi(c, a));
    return roots;
  }

  // First, compute the roots of z^2 + z + ac/b^2.
  // For this, we use linear algebra.
  
  unsigned acbb = ff2k_divi(ff2k_mult(a, c), ff2k_square(b));
  unsigned pivot = (1 << (n-1));
  unsigned rt = 0;
  const unsigned* trace_basis = trace_bases[n];
  const unsigned* pretrace_basis = pretrace_bases[n];
  
  for (int i = 0; i < n; i++) {
    if (acbb & pivot) {
       rt ^= pretrace_basis[i];
       acbb ^= trace_basis[i];
    }
    pivot >>= 1;
  }

  // The only thing left at the end of the loop should be the trace.
  if (acbb != 0)
    return roots;
  else {
    // z^2 + z + ac/b^2 =>  ax = bz
    unsigned bdiva = ff2k_divi(b, a);
    rt = ff2k_mult(rt, bdiva);
    roots[0] = 2;
    roots[1] = rt;
    roots[2] = rt ^ bdiva;
    return roots;
  }
}

////////////////////////////////////////////////////////////////////////////////
//
// Printing.
//
////////////////////////////////////////////////////////////////////////////////

// REMARK: Only works for nonnegative numbers.
std::string int128_to_string(__int128 num) {
    std::string str;
    do {
        int digit = num % 10;
        str = std::to_string(digit) + str;
        num = (num - digit) / 10;
    } while (num != 0);
    return str;
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/Fq_tables.h <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include <fstream>
#include <tuple>

// Use a compile flag to unlock functionality.
#ifdef N
#include "Fq.h"
#else
#include "constants.h" // Already included in Fq.h

// Global lookup tables for multiplication/division.
unsigned **mult, **divi,

  ***quadratic_roots,
  // quadratic_roots[i][a][b] is
  // the i'th root of x^2 + ax + b, 
  // or q if we're out of roots

  ***depressed_cubic_roots;
  // depressed_cubic_roots[i][s][t] is
  // the i'th root of x^3 + sx + t,
  // or q if we're out of roots



inline unsigned ff2k_mult(unsigned a, unsigned b) {
  return mult[a][b];
}

inline unsigned ff2k_divi(unsigned a, unsigned b) {
  return divi[a][b];
}

// Square
inline unsigned ff2k_square(unsigned a) {
  return ff2k_mult(a, a);
}

#endif //////////////////


std::tuple<unsigned*, unsigned*> generate_orbit_tables(int n) {

  unsigned q = (1<<n);
  
  // Galois orbits
  // allocate and initialize
  unsigned *orbit_rep = new unsigned[q];
  for (unsigned i = 0; i < q; i++)
    orbit_rep[i] = q; // means null
  
  unsigned *orbit_size = new unsigned[q]; // only valid if i == orbit_rep[i]

  // fill the tables
  for (unsigned i = 0; i < q; i++) {
    if (orbit_rep[i] != q) continue; // already filled
    unsigned j = i;
    unsigned size = 1;
    while (1) {
      orbit_rep[j] = i;
      j = ff2k_square(j);
      if (j == i) {
        orbit_size[i] = size;
        break;
      }
      size++;
    } 
  }
  
  return std::make_tuple(orbit_rep, orbit_size);
}

using all_table_t = std::tuple<unsigned***, unsigned***,
                               unsigned**, unsigned**,
                               unsigned*, int*>;

all_table_t generate_Fq_tables(int n) {

  // Define q.
  unsigned q = 1<<n;

  // Table variables
  // lookup tables
  unsigned **mult, **divi;

  unsigned ***quadratic_roots;
  // quadratic_roots[i][a][b] is
  // the i'th root of x^2 + ax + b, 
  // or q if we're out of roots

  unsigned ***depressed_cubic_roots;
  // depressed_cubic_roots[i][s][t] is
  // the i'th root of x^3 + sx + t,
  // or q if we're out of roots

  
  // lookup tables for multiplication and division
  // allocate
  mult = new unsigned*[q];
  divi = new unsigned*[q];
  for (unsigned i = 0; i < q; i++) {
    mult[i] = new unsigned[q];
    divi[i] = new unsigned[q];
  }
  
  // fill the tables
  unsigned p = polynomials[n];
  for (unsigned i = 0; i < q; i++)
    for (unsigned j = 0; j <= i; j++) {
      // main multiplication algorithm
      unsigned a = i, b = j, ij = 0;
      while (b != 0) {
	// b = const + higher-deg part
	// if const = 1 then ret += a
	if (b & 1) ij ^= a;
	// kill const, divide higher-deg part by x
	b >>= 1;
	// multiply a by x
	a <<= 1;
	if (a & q) a ^= p;
      }

      mult[i][j] = ij;
      mult[j][i] = ij;
      divi[ij][i] = j;
      divi[ij][j] = i;
    }
  
  // lookup table for roots of quadratics
  // allocate and initialize
  quadratic_roots = new unsigned**[q];
  for (int i = 0; i < q; i++) {
    quadratic_roots[i] = new unsigned*[q];
    for (int j = 0; j < q; j++) {
      quadratic_roots[i][j] = new unsigned[2];
      for (int k = 0; k < 2; k++)
        quadratic_roots[i][j][k] = q;
    }
  }
  // fill the table
  for (int i = 0; i < q; i++)
    for (int j = i; j < q; j++) {
      // x^2 + ax + b = (x+i)(x+j)
      unsigned a = i ^ j, b = mult[i][j];
      quadratic_roots[a][b][0] = i;
      if (j > i)
        quadratic_roots[a][b][1] = j;
    }

  // lookup table for roots of depressed cubics
  // allocate and initialize
  depressed_cubic_roots = new unsigned**[q];
  for (int i = 0; i < q; i++) {
    depressed_cubic_roots[i] = new unsigned*[q];
    for (int j = 0; j < q; j++) {
      depressed_cubic_roots[i][j] = new unsigned[3];
      for (int k = 0; k < 3; k++)
        depressed_cubic_roots[i][j][k] = q;
    }
  }
  // fill the table
  for (int a = 0; a < q; a++)
    for (int b = 0; b < q; b++) {
      // (x^2 + ax + b)(x+a) = x^3 + sx + t
      unsigned s = mult[a][a] ^ b, t = mult[a][b];
      if (b == 0) { // if a is already a root of x^2 + ax + b
        depressed_cubic_roots[s][t][0] = quadratic_roots[a][b][0];
        depressed_cubic_roots[s][t][1] = quadratic_roots[a][b][1];
      } else {
        depressed_cubic_roots[s][t][0] = a;
        depressed_cubic_roots[s][t][1] = quadratic_roots[a][b][0];
        depressed_cubic_roots[s][t][2] = quadratic_roots[a][b][1];
      }
    }

  // Galois orbits
  // allocate and initialize
  unsigned *orbit_rep = new unsigned[q];
  for (unsigned i = 0; i < q; i++)
    orbit_rep[i] = q; // means null
  
  int *orbit_size = new int[q]; // only valid if i == orbit_rep[i]

  // fill the tables
  for (unsigned i = 0; i < q; i++) {
    if (orbit_rep[i] != q) continue; // already filled
    unsigned j = i;
    int size = 1;
    while (1) {
      orbit_rep[j] = i;
      j = mult[j][j];
      if (j == i) {
        orbit_size[i] = size;
        break;
      }
      size++;
    } 
  }

  return std::make_tuple(depressed_cubic_roots, quadratic_roots,
                         mult, divi, orbit_rep, orbit_size);
}

/*
// REMARK: For Conway polynomials, x always reduces to a primitive element. 
int* log_table(int n) {

  // Once we get the fast Fq multiplication working, we'll use that.
  throw std::runtime_error("Error: log_table is not implemented.");
  
  const unsigned q = 1 << n;
  const unsigned halfq = 1 << n;
  int* table = new int[q]; // The zero entry is a placeholder.

  int x = (1<<1);
  int xpow = 1;
  for (int pow=0; pow < halfq; pow++) {
    table[xpow] = pow;
    xpow = ff2k_mult(xpow, x); 
  }

  // Flip the sign in the second half for fast inversion.
  for (int pow=halfq; pow < q-1; pow++) {
    table[xpow] = (q - pow);
    xpow = ff2k_mult(xpow, x); 
  }
    
  return table;
}


int* cubic_root_count_table(int n) {
  // In order to generate the cubic lookup table. We need to solve the system
  //    (x^2 + ax + b)(x+a) = x^3 + sx + t
  //    a^2 + b = 1.
  //
  // This is trivial.
  //
  //    b = a^2 + 1
  //    s = 1
  //    t = a (a^2 + 1) = a^3 + a.
  //
  // Furthermore, note that the quadratic
  //
  //    x^2 + ax + a^2
  //
  // has a root if and only if either a=0 or Fq has a 3rd root of unity.
    
  unsigned q = 1 << n;
  int* cubic_table = new int[q];
  bool has_cube_root = ( (n % 2) == 0 ? true : false);

  int num_roots_if_solvable = (has_cube_root ? 3 : 1);
  
  // Initialize. Default is zero, since if we don't encounter it, the cubic
  // will have no roots.
  for (unsigned i=0; i<q; i++) {
    cubic_table[i] = 0;
  }

  // Populate
  for (unsigned a=0; a<q; a++) {
    unsigned aaa = ff2k_mult(ff2k_square(a), a);
    cubic_table[aaa ^ a] = num_roots_if_solvable;
  }
  
  return cubic_table;
}
*/


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/a.out.dSYM/Contents/Info.plist <==
<?xml version="1.0" encoding="UTF-8"?>
<!DOCTYPE plist PUBLIC "-//Apple Computer//DTD PLIST 1.0//EN" "http://www.apple.com/DTDs/PropertyList-1.0.dtd">
<plist version="1.0">
	<dict>
		<key>CFBundleDevelopmentRegion</key>
		<string>English</string>
		<key>CFBundleIdentifier</key>
		<string>com.apple.xcode.dsym.a.out</string>
		<key>CFBundleInfoDictionaryVersion</key>
		<string>6.0</string>
		<key>CFBundlePackageType</key>
		<string>dSYM</string>
		<key>CFBundleSignature</key>
		<string>????</string>
		<key>CFBundleShortVersionString</key>
		<string>1.0</string>
		<key>CFBundleVersion</key>
		<string>1</string>
	</dict>
</plist>


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/coeffs.h <==
#define abcde \
    a = 0, \
    b = ff2k_mult(y_0, y_0) ^ ff2k_mult(y_2, y_2), \
    c = ff2k_mult(ff2k_mult(y_0, y_2), y_2) ^ ff2k_mult(ff2k_mult(y_1, y_2), y_2), \
    d = ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_1), y_1) ^ ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_1), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_2), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(y_1, y_2), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(y_2, y_2), y_2), y_2), \
    e = ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_0), y_0), y_0) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_0), y_0), y_1) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_0), y_1), y_1) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_1), y_1), y_1) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_1), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_0), y_2), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_1), y_1), y_1), y_1) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_1), y_1), y_1), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_0, y_1), y_1), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_1, y_1), y_1), y_1), y_1) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_1, y_1), y_1), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_1, y_1), y_2), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_1, y_2), y_2), y_2), y_2) ^ ff2k_mult(ff2k_mult(ff2k_mult(ff2k_mult(y_2, y_2), y_2), y_2), y_2)

#define ABCDEF \
    A = y_0 ^ y_1 ^ y_3, \
    B = y_0 ^ y_2, \
    C = y_0 ^ y_2 ^ y_3, \
    D = ff2k_mult(y_0, y_3) ^ ff2k_mult(y_1, y_1), \
    E = ff2k_mult(y_1, y_1) ^ ff2k_mult(y_1, y_2) ^ ff2k_mult(y_2, y_2) ^ ff2k_mult(y_2, y_3), \
    F = ff2k_mult(ff2k_mult(y_0, y_0), y_0) ^ ff2k_mult(ff2k_mult(y_0, y_0), y_1) ^ ff2k_mult(ff2k_mult(y_0, y_1), y_1) ^ ff2k_mult(ff2k_mult(y_0, y_2), y_2) ^ ff2k_mult(ff2k_mult(y_0, y_3), y_3) ^ ff2k_mult(ff2k_mult(y_1, y_1), y_1) ^ ff2k_mult(ff2k_mult(y_1, y_2), y_3) ^ ff2k_mult(ff2k_mult(y_2, y_2), y_2)



==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/compile_discovery.sh <==
#!/bin/bash

run_discovery_job(){
    # Compile
    g++ -DN=5 -std=c++11 -DARM -O3 -DCOEFFSFILE="\"coeffs$1.h\"" count_bigq.cpp -o build/count_bigq_$1
}

# For loop 5 times
for i in {1..1}
do
    run_discovery_job $i
done

#seq 1 196 | parallel



==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/compile_discovery_jobs.sh <==
#!/bin/bash -l

# TODO: Do this for all the available coefficient files.
g++ -std=c++11 -mpclmul -O4 -DCOEFFSFILE='"coeffs1.h"' -DN=11 count_bigq.cpp -o a1.out


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/constants.h <==

using ff2k_t = unsigned;

// REMARK: These are not Conway polynomials!
// Defining polynomials for Fq.
const unsigned polynomials_addington[] = { 1, // placeholder
  1<<1, // for F_2, take x
  (1<<2) + (1<<1) + 1, // for F_{2^2}, take x^2 + x + 1
  (1<<3) + (1<<1) + 1, // for F_{2^3}, take x^3 + x + 1
  (1<<4) + (1<<1) + 1, // etc.
  (1<<5) + (1<<2) + 1,
  (1<<6) + (1<<1) + 1,
  (1<<7) + (1<<1) + 1,
  (1<<8) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<9) + (1<<1) + 1,
  (1<<10) + (1<<3) + 1,
  (1<<11) + (1<<2) + 1,
  (1<<12) + (1<<3) + 1,
  (1<<13) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<14) + (1<<5) + 1,
  (1<<15) + (1<<1) + 1, };
/* with n > 15 you'll just run out of memory
  (1<<16) + (1<<5) + (1<<3) + (1<<1) + 1,
  (1<<17) + (1<<3) + 1,
  (1<<18) + (1<<3) + 1,
  (1<<19) + (1<<5) + (1<<2) + (1<<1) + 1,
  (1<<20) + (1<<3) + 1,
  (1<<21) + (1<<2) + 1,
  (1<<22) + (1<<1) + 1 }; */

const unsigned t = 1;

// These are Conway polynomials.
const unsigned polynomials[] = {1, // placeholder
  (t << 1)  + 1,
  (t << 2)  + (t << 1) + 1,
  (t << 3)  + (t << 1) + 1,
  (t << 4)  + (t << 1) + 1,
  (t << 5)  + (t << 2) + 1,
  (t << 6)  + (t << 4) + (t << 3) + (t << 1) + 1,
  (t << 7)  + (t << 1) + 1,
  (t << 8)  + (t << 4) + (t << 3) + (t << 2) + 1,
  (t << 9)  + (t << 4) + 1,
  (t << 10) + (t << 6) + (t << 5) + (t << 3) + (t << 2) + (t << 1) + 1,
  (t << 11) + (t << 2) + 1,
  (t << 12) + (t << 7) + (t << 6) + (t << 5) + (t << 3) + (t << 1) + 1,
  (t << 13) + (t << 4) + (t << 3) + (t << 1) + 1,
  (t << 14) + (t << 7) + (t << 5) + (t << 3) + 1,
  (t << 15) + (t << 5) + (t << 4) + (t << 2) + 1,
  (t << 16) + (t << 5) + (t << 3) + (t << 2) + 1,
  (t << 17) + (t << 3) + 1,
  (t << 18) + (t << 12) + (t << 10) + (t << 1) + 1,
  (t << 19) + (t << 5)  + (t << 2) + (t << 1) + 1,
  (t << 20) + (t << 10) + (t << 9) + (t << 7) + (t << 6) + (t << 5) + (t << 4) + (t << 1) + 1,
  (t << 21) + (t << 6)  + (t << 5) + (t << 2) + 1,
  (t << 22) + (t << 12) + (t << 11) + (t << 10) + (t << 9) + (t << 8) + (t << 6) + (t << 5) + 1
};

// Setup aliasing for the value of q.
#if defined N
const unsigned FINITEFIELDBITSIZE = N;
const unsigned q = 1 << FINITEFIELDBITSIZE;
const unsigned p = polynomials[FINITEFIELDBITSIZE];
#endif

// See the Magma file FqTraceBasis.m (one directory up) to generate the data.
// Store values so that x^2 + x are a basis for the trace zero subspace (except the last is
// a placeholder.
//
// The trace basis is in a modified form of Echelon form, aside from the fact that the
// zero rows are rotated to lie on the diagonal.
const unsigned trace_bases[][22] = {
  { 0 },
  { 0 },
  { 0, 1 },
  { 4, 2, 0 },
  { 0, 4, 2, 1 },
  { 16, 9, 4, 2, 0 },
  { 32, 16, 0, 4, 2, 1 },
  { 64, 32, 16, 8, 4, 2, 0 },
  { 128, 64, 0, 16, 8, 4, 2, 1 },
  { 256, 128, 64, 33, 16, 8, 4, 2, 0 },
  { 512, 256, 160, 64, 0, 16, 8, 4, 2, 1 },
  { 1024, 513, 256, 128, 64, 32, 16, 8, 4, 2, 0 },
  { 2048, 1056, 544, 256, 160, 64, 0, 16, 8, 4, 2, 1 },
  { 4096, 2048, 1024, 513, 256, 128, 64, 32, 16, 8, 4, 2, 0 },
  { 8192, 4096, 2176, 1024, 640, 256, 0, 64, 32, 16, 8, 4, 2, 1 },
  { 16384, 8193, 4096, 2049, 1024, 512, 256, 128, 64, 32, 16, 8, 4, 2, 0 },
  { 32768, 16384, 10240, 4096, 0, 1024, 512, 256, 128, 64, 32, 16, 8, 4, 2, 1 },
  { 65536, 32768, 16384, 8192, 4096, 2048, 1024, 512, 256, 128, 64, 32, 16, 8, 4, 2, 0 },
  { 0, 65536, 32768, 16384, 8192, 4096, 2048, 1024, 512, 256, 128, 64, 32, 16, 8, 4, 2, 1 },
  { 262144, 131073, 65536, 32768, 16384, 8192, 4096, 2048, 1024, 512, 256, 128, 64, 32, 16,
    8, 4, 2, 0 },
  { 526336, 262144, 131072, 65536, 34816, 16384, 10240, 4096, 0, 1024, 512, 256, 128, 64, 32,
    16, 8, 4, 2, 1 },
  { 1048576, 524289, 262144, 131072, 65536, 32769, 16384, 8192, 4096, 2048, 1024, 512, 256,
    128, 64, 32, 16, 8, 4, 2, 0 },
  { 2099200, 1048576, 524288, 262144, 133120, 65536, 32768, 16384, 10240, 4096, 0, 1024, 512,
    256, 128, 64, 32, 16, 8, 4, 2, 1 }
};
  
const unsigned pretrace_bases[][22] = {   
  { 0 },
  { 1 },
  { 1, 2 },
  { 6, 4, 1 },
  { 1, 8, 10, 6 },
  { 14, 20, 10, 8, 1 },
  { 28, 46, 1, 42, 40, 14 },
  { 122, 64, 18, 114, 22, 20, 1 },
  { 80, 36, 1, 238, 44, 234, 232, 214 },
  { 54, 72, 348, 238, 38, 340, 34, 32, 1 },
  { 674, 1016, 948, 490, 1, 1000, 482, 1004, 1006, 42 },
  { 894, 1844, 94, 512, 470, 862, 78, 478, 74, 72, 1 },
  { 2568, 32, 2246, 1752, 1022, 2138, 1, 1736, 2130, 1740, 1742, 3362 },
  { 970, 4110, 5308, 3324, 5398, 280, 906, 5276, 5382, 898, 5378, 5376, 1 },
  { 4174, 6152, 3378, 9994, 9790, 3874, 1, 6216, 10026, 3890, 6208, 3894, 3892, 16362 },
  { 30866, 13260, 3358, 11084, 318, 32012, 2902, 30738, 3422, 286, 2886, 3414, 2882, 2880, 1 },
  { 36278, 27806, 30330, 52664, 1, 24590, 3636, 52172, 27678, 52728, 24622, 52188, 52720, 52184,
    52186, 44234 },
  { 19752, 85294, 112264, 98310, 107008, 16384, 1032, 518, 19496, 112136, 107072, 1064, 19512,
    107080, 19516, 19518, 1 },
  { 1, 148060, 178284, 19456, 28252, 125036, 151088, 133888, 138396, 148316, 19584, 124972,
    133920, 148300, 124964, 148296, 148298, 245434 },
  { 105618, 382640, 193888, 62826, 4320, 167032, 120554, 121496, 1034, 106130, 193632, 4192,
    120490, 1066, 193648, 120482, 193652, 193654, 1 },
  { 248808, 103758, 437328, 999654, 166806, 697182, 6316, 736396, 1, 477422, 104270, 999910,
    697310, 736460, 477390, 999926, 736452, 999922, 999920, 476308 },
  { 40182, 445546, 1483416, 524314, 1452294, 814800, 598202, 1441848, 57376, 2031650, 39158,
    1482904, 1452038, 598074, 57440, 39126, 1452054, 57448, 1452050, 1452048, 1 },
  { 2100120, 2546196, 266010, 2886702, 1357868, 3272942, 591020, 3484192, 2543232, 3596198, 1,
    2547220, 2887214, 3273198, 3484320, 3596262, 2547252, 3273214, 3596270, 3273210, 3273208,
    1963936 }
};


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/count.cpp <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include <assert.h>
#include "tableio.h"
#include "Fq_tables.h"

#ifndef COEFFSFILE
#include "coeffs.h"
#else
#include COEFFSFILE
#endif

// we're in F_q. On a modern machine we can assume 32 or 64 bit integers.
unsigned q;
unsigned NULL_Fq_elt;


// function prototypes
int contribution_of_fibre_over_P2_point(unsigned, unsigned, unsigned);
int contribution_at_P3_point(unsigned, unsigned, unsigned, unsigned);


int main(int argc, char **argv) {

  const char argument_error[] = "Argument should be n, for F_{2^n}, where 1 <= n <= 15.\n";
  if (argc != 2) {
    std::cerr << argument_error << std::endl;
    return 1;
  }
  int n = atoi(argv[1]);
  if (n < 1 || n > 15) {
    std::cerr << argument_error << std::endl;
    return 1;
  }
  
  q = 1<<n;
  std::string qq = std::to_string(q);

  // Placeholder value for q. (Global variable)
  NULL_Fq_elt = q;
  
  #ifdef WITHCACHE
  
  // Loading of LOCAL variables
  int* orbit_size = read_table(q, "orbit_size_" + qq, 0);
  unsigned* orbit_rep = read_table(q, "orbit_rep_" + qq);
    
  // Loading of GLOBAL variables
  mult = read_table(q, q, "mult_" + qq);
  divi = read_table(q, q, "divi_" + qq);
  
  quadratic_roots = read_table(q, q, 2, "quadratic_roots_" + qq);  
  depressed_cubic_roots = read_table(q, q, 3, "depressed_cubic_roots_" + qq);  

    
  #else

  // NOTE: These variables are declared as globals above.
  // unsigned*** depressed_cubic_roots;
  // unsigned*** quadratic_roots;
  // unsigned** mult;
  // unsigned** divi;
  
  unsigned* orbit_rep;
  int* orbit_size;
  std::tie(depressed_cubic_roots,
           quadratic_roots,
           mult, divi, orbit_rep, orbit_size) = generate_Fq_tables(n);
  
  #endif

  
  //////////////////////////////////////////
  // Main calculation
  // 
  // According to Section~3 of Addington-Auel, it suffices to compute the number of points
  // on the cubic surface X via counting the quantity
  //
  //     diff = #double cover of Delta - #Delta
  //
  // where Delta is the discriminantal hypersurface for the conic fibration.
  // The precise formula is
  //
  //     #X(Fq) = q^4 + q^3 + q * diff + q + 1.
  //
  // In order to compute diff, we need to find all of the rational points on Delta. The
  // equation fed to the code ensures there is a singularity on Delta at (0:0:0:1). Projecting
  // away from this point gives Delta the structure of a generically 3:1 cover of P2.
  //
  // Thus, in order to count points, it suffices to enumerate over the points in P2, compute the
  // set of rational points in the fibre, and then check a criterion on the associated conic
  // (see contribution_at_P3_point) in order to determine the correct contribution.
  
  // The contribution to the point count from the distinguished singularity.
  int diff = contribution_at_P3_point(0,0,0,1);

  // We next look at the open subscheme Delta - (0:0:0:1). 
  // We enumerate over the points in P2. Because the equation for X is defined over F2, we may
  // speed up the computation by using the natural symmetry provided by Galois action.
  // 
  // We use the standard decomposition of P2 = {pt} + A1 + A2.

  // The contribution from the fibre over (0:0:1).
  diff += contribution_of_fibre_over_P2_point(0, 0, 1);

  // The contribution over the hyperplane at infinity.
  for (unsigned y_2 = 0; y_2 < q; y_2++)
    if (orbit_rep[y_2] == y_2)
      diff += contribution_of_fibre_over_P2_point(0, 1, y_2) * orbit_size[y_2];
  
  // The contribution from the A2 part. 
  for (unsigned y_1 = 0; y_1 < q; y_1++)
    if (orbit_rep[y_1] == y_1)
      for (unsigned y_2 = 0; y_2 < q; y_2++)
        diff += contribution_of_fibre_over_P2_point(1, y_1, y_2) * orbit_size[y_1];

  
  //////////////////////////////////////
  // Final calculation of the formula.
  long Q = q; // to avoid overflows
  printf("%ld\n", Q*Q*Q*Q + Q*Q*Q + Q*diff + Q + 1); // Send output to magma pipe.
  return 0;
}

// contribution_of_fibre_over_P2_point
//
// iterate over the three sheets of the quintic,
// i.e. the three roots of a y_3^3 + b y_3^2 + c y_3 + d
//
// Use Cardano's formula to determine the roots of the cubic.
// Then return the number of points on the singular conic associated to that root.
//
int contribution_of_fibre_over_P2_point(unsigned y_0, unsigned y_1, unsigned y_2) {
  unsigned abcde; // coefficients of 3:1 cover, defined in coeffs.h

  assert(a==0); // Ensure the cover is actually degree 3, for this version of the code.

  // For ease of reading.
  unsigned poly[] = {e,d,c,b,a};
  
  // iterate over the three sheets of the quintic,
  // i.e. the three roots of a y_3^3 + b y_3^2 + c y_3 + d

  int ret = 0;

  if (poly[3] != 0) {
    // The cubic is in fact a cubic.

    // Make the cubic monic.
    poly[2] = ff2k_divi(poly[2], poly[3]);
    poly[1] = ff2k_divi(poly[1], poly[3]);
    poly[0] = ff2k_divi(poly[0], poly[3]);

    // Make the cubic depressed.
    unsigned s = ff2k_square(poly[2]) ^ poly[1];
    unsigned t = ff2k_mult(poly[2], poly[1]) ^ poly[0];
    
    for (int i = 0; i < 3; i++) {
      unsigned r = depressed_cubic_roots[s][t][i];
      if (r == NULL_Fq_elt) break;
      ret += contribution_at_P3_point(y_0, y_1, y_2, r ^ poly[2]);
    }
    return ret;
    
  } else if (poly[2] != 0) {
    // The leading coefficient is zero, so there are only two roots.
    // This corresponds to the case the projecting line is tangent at the
    // distinguished point (0:0:0:1).

    // Make it monic.
    poly[1] = ff2k_divi(poly[1], poly[2]); poly[0] = ff2k_divi(poly[0], poly[2]);
    
    for (int i = 0; i < 2; i++) {
      unsigned y_3 = quadratic_roots[poly[1]][poly[0]][i];
      if (y_3 == NULL_Fq_elt) break;
      ret += contribution_at_P3_point(y_0, y_1, y_2, y_3);
    }
    return ret;
    
  } else if (poly[1] != 0) {
    // The cubic degenerates to a linear polynomial.
    return contribution_at_P3_point(y_0, y_1, y_2, ff2k_divi(poly[0], poly[1]));    
    
  } else if (poly[0] == 0) {
    // The cubic degenerates to the identically zero polynomial.
    // That is, the fibre over the input point is an entire line.

    // We loop over points on said line. (Except the distinguished points (0:0:0:1).)
    for (unsigned y_3 = 0; y_3 < q; y_3++)
      ret += contribution_at_P3_point(y_0, y_1, y_2, y_3);

    return ret;
    
  } else {
    // If we avoid all the clauses above, then 
    // a = b = c = 0 and d != 0, so there are no roots and thus no contribution.
    return 0;
  }
}

bool Arf_invariant(unsigned X, unsigned Y, unsigned Z) {
  unsigned XY = ff2k_mult(X, Y);
  unsigned ZZ = ff2k_mult(Z, Z);
  unsigned XYdivZZ = ff2k_divi(XY, ZZ);
  return quadratic_roots[1][XYdivZZ][0] == NULL_Fq_elt;
}

int Arf_invariant_mu2(unsigned X, unsigned Y, unsigned Z) {
  return Arf_invariant(X, Y, Z) == 1 ? -1 : 1;
}

// contribution_at_P3_point (Should be named "points on parametrized conic" or something.)
//
// Determines how many points are on the double cover
// associated to the singular conic
//
//     Ax^2 + Bxy + Cy^2 + Dxz + Eyz + Fz^2 = 0,
//
// minus 1 point for the quintic downstairs
//
int contribution_at_P3_point(unsigned y_0, unsigned y_1, unsigned y_2, unsigned y_3) {
  unsigned ABCDEF; // coefficients of the conic, defined in coeffs.h

  // The conic has rank 0. It is an entire copy of P2.
  // Note that (q^2 + q + 1) - 1 = q(q+1)
  // TODO: Explain why q is the right number.
  if (A == 0 && B == 0 && C == 0 && D == 0 && E == 0 && F == 0)
    return q;
  
  // The conic is rank 1. It is a double line in characteristic 2.
  if (B == 0 && D == 0 && E == 0)
    return 0;

  // The conic is rank 2. We look at Arf invariants.
  if (B != 0)
    return Arf_invariant_mu2(A, C, B);
  if (D != 0)
    return Arf_invariant_mu2(A, F, D);
  if (E != 0)
    return Arf_invariant_mu2(C, F, E);

  
  // We should never run into this case.
  throw std::runtime_error("Conic is not singular.");
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/count_bigq.cpp <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include <tuple>
#include <assert.h>
//#include <omp.h>
#include "tableio.h"
#include "Fq_tables.h"

#ifndef COEFFSFILE
#include "coeffs.h"
#else
#include COEFFSFILE
#endif

// NOTE: We expect to see a -N flag at compile time.
#ifndef N
throw std::invalid_argument("Error: No N provided at compile time.");
#endif


// function prototypes
int contribution_at_P3_point(unsigned, unsigned, unsigned, unsigned);
int contribution_of_fibre_over_P2_point(unsigned, unsigned, unsigned);


int main(int argc, char **argv) {

  const char argument_error[] =
    "No argument should be provided for n. Instead, compile with the -N flag.";

  if (argc != 1) {
    throw std::invalid_argument(argument_error);
  }
  
  std::string qq = std::to_string(q);

  // Start timer
  std::clock_t cputime = std::clock();

  // NOTE: I still need to generate these tables. They'll fit in memory.
  // Loading of LOCAL variables
  unsigned* orbit_rep;
  unsigned* orbit_size;
  std::tie(orbit_rep, orbit_size) = generate_orbit_tables(N);
    
  std::cerr << "Orbit table generation: " << (std::clock() - cputime) * 1./CLOCKS_PER_SEC
            << std::endl;
  cputime = std::clock();
  
  //////////////////////////////////////////
  // Main calculation
  // 
  // According to Section~3 of Addington-Auel, it suffices to compute the number of points
  // on the cubic surface X via counting the quantity
  //
  //     diff = #double cover of Delta - #Delta
  //
  // where Delta is the discriminantal hypersurface for the conic fibration.
  // The precise formula is
  //
  //     #X(Fq) = q^4 + q^3 + q * diff + q + 1.
  //
  // In order to compute diff, we project away from a particular point on Delta (assumed to
  // be at (0:0:0:1)). This projection is further assumed to be given by (A : B : C).
  // In other words, that the Arf invariant is *constant along fibres*!
  // 
  // This gives Delta the structure of a generically 4:1 cover of P2.
  //
  // Thus, in order to count points, it suffices to enumerate over the points in P2, compute the
  // Arf invariant (as a function of the base), and count the number of rational points in the
  // fibre. 
  // See contribution_at_P3_point in order to determine the correct contribution.
  
  // The contribution to the point count from the distinguished singularity.
  long diff = contribution_at_P3_point(0,0,0,1);

  
  // We next look at the open subscheme Delta - (0:0:0:1). 
  // We enumerate over the points in P2. Because the equation for X is defined over F2, we may
  // speed up the computation by using the natural symmetry provided by Galois action.
  // 
  // We use the standard decomposition of P2 = {pt} + A1 + A2.

  
  // The contribution from the fibre over (1:0:0).
  diff += (long)contribution_of_fibre_over_P2_point(1, 0, 0);

  // The contribution over the hyperplane at infinity.
  for (unsigned y_2 = 0; y_2 < q; y_2++)
   if (orbit_rep[y_2] == y_2)
     diff += (long)contribution_of_fibre_over_P2_point(y_2, 0, 1) * (long)orbit_size[y_2];
  
  // The contribution from the locus {B != 0}. 
  for (unsigned y_1 = 0; y_1 < q; y_1++)
    if (orbit_rep[y_1] == y_1)
      for (unsigned y_2 = 0; y_2 < q; y_2++) {
        diff += (long)contribution_of_fibre_over_P2_point(y_1, 1, y_2) * (long)orbit_size[y_1];
      }
  
  std::cerr << "Iterate time: " << (std::clock() - cputime) * 1./CLOCKS_PER_SEC
            << std::endl;

  
  //////////////////////////////////////
  // Final calculation of the formula.
  __int128 Q = q; // to avoid overflows
  std::string output = int128_to_string(Q*Q*Q*Q + Q*Q*Q + Q*diff + Q + 1);
  std::cout << output  << std::endl; // Send output to magma pipe.
  return 0;
}


int contribution_of_fibre_over_P2_point(unsigned y_0, unsigned y_1, unsigned y_2) {

  // Magma will give us a fibration where A,B,C = y0,y1,y2. In particular, though
  // the degree is higher, the Arf invariant is *constant* along the fibres. Thus,
  // we need only determine the number of roots lying over a given point.

  unsigned abcde; // coefficients of 4:1 cover, defined in coeffs.h
  unsigned f[] = {e,d,c,b,a};

  // TODO: If B is identically zero, then we have an efficiency issue.
  // Otherwise, we are OK.
  
  if (y_1 == 1) {
    int arf = Arf_invariant_mu2_b_equals_1(y_0, y_2);
    return arf * count_poly_roots(f, 4);
  }

  if (y_1 != 0) throw std::invalid_argument("Function called with y_1 not either 0 or 1.");
    
  // Once y_1 = 0, theory guarantees that b = d = 0. Sanity check.
  assert((b==0) && (d==0));

  // Our quadratic is now a(z^2)^2 + c(z^2) + e. We can solve for the roots.
  if (a != 0) {
    unsigned g[] = {e, c, a};
    unsigned rts[3] = {0,0,0};
    quadratic_roots(g, rts);

    int ret = 0;
    for (int i=1; i <= rts[0]; i++) {
      ret += contribution_at_P3_point(y_0, y_1, y_2, ff2k_sqrt(rts[i]));
    }
    
    // free(rts); // Cleanup.
    return ret;

  } else if (c != 0) {
    // Exactly one root.
    return contribution_at_P3_point(y_0, y_1, y_2, ff2k_sqrt(ff2k_divi(e, c)));
    
  } else if (e != 0) {
    // Nothing is a root.
    return 0;
    
  } else {
    // Everything is a root.
    int ret = 0;
    for (int i=0; i<q; i++) {
      ret += contribution_at_P3_point(y_0, y_1, y_2, i);
    }
    return ret;
  }

}


// contribution_at_P3_point (Should be named "points on parametrized conic" or something.)
//
// Determines how many points are on the double cover
// associated to the singular conic
//
//     Ax^2 + Bxy + Cy^2 + Dxz + Eyz + Fz^2 = 0,
//
// minus 1 point for the quintic downstairs
//
int contribution_at_P3_point(unsigned y_0, unsigned y_1, unsigned y_2, unsigned y_3) {
  unsigned ABCDEF; // coefficients of the conic, defined in coeffs.h

  // The conic has rank 0, so the correct difference factor is q.
  if (A == 0 && B == 0 && C == 0 && D == 0 && E == 0 && F == 0)
    return q;
  
  // The conic is rank 1. It is a double line in characteristic 2.
  if (B == 0 && D == 0 && E == 0)
    return 0;

  // The conic is rank 2. We look at Arf invariants.
  if (A == 0 && B == 0 && C == 0)
    return 1; // The conic is indeed split.
  if (B != 0)
    return Arf_invariant_mu2(A, B, C);
  if (D != 0)
    return Arf_invariant_mu2(A, D, F);
  if (E != 0)
    return Arf_invariant_mu2(C, E, F);

  
  // We should never run into this case.
  throw std::runtime_error("Conic is not singular.");
}



/*
// contribution_of_fibre_over_P2_point
//
// iterate over the three sheets of the quintic,
// i.e. the three roots of a y_3^3 + b y_3^2 + c y_3 + d
//
// Use Cardano's formula to determine the roots of the cubic.
// Then return the number of points on the singular conic associated to that root.
//
int contribution_of_fibre_over_P2_point(unsigned y_0, unsigned y_1, unsigned y_2) {
  unsigned abcd; // coefficients of 3:1 cover, defined in coeffs.h

  // iterate over the three sheets of the quintic,
  // i.e. the three roots of a y_3^3 + b y_3^2 + c y_3 + d

  int ret = 0;

  if (a != 0) {
    // The cubic is in fact a cubic.

    // Make the cubic monic.
    b = ff2k_divi(b, a); c = ff2k_divi(c, a); d = ff2k_divi(d, a);

    // Make the cubic depressed.
    unsigned s = ff2k_mult(b, b) ^ c, t = ff2k_mult(b, c) ^ d;
    
    for (int i = 0; i < 3; i++) {
      unsigned r = depressed_cubic_roots[s][t][i];
      if (r == NULL_Fq_elt) break;
      ret += contribution_at_P3_point(y_0, y_1, y_2, r ^ b);
    }
    return ret;
    
  } else if (b != 0) {
    // The leading coefficient is zero, so there are only two roots.
    // This corresponds to the case the projecting line is tangent at the
    // distinguished point (0:0:0:1).

    // Make it monic.
    c = ff2k_divi(c, b); d = ff2k_divi(d, b);
    
    for (int i = 0; i < 2; i++) {
      unsigned y_3 = quadratic_roots[c][d][i];
      if (y_3 == NULL_Fq_elt) break;
      ret += contribution_at_P3_point(y_0, y_1, y_2, y_3);
    }
    return ret;
    
  } else if (c != 0) {
    // The cubic degenerates to a linear polynomial.
    return contribution_at_P3_point(y_0, y_1, y_2, ff2k_divi(d, c));    
    
  } else if (d == 0) {
    // The cubic degenerates to the identically zero polynomial.
    // That is, the fibre over the input point is an entire line.

    // We loop over points on said line. (Except the distinguished points (0:0:0:1).)
    for (unsigned y_3 = 0; y_3 < q; y_3++)
      ret += contribution_at_P3_point(y_0, y_1, y_2, y_3);

    return ret;
    
  } else {
    // If we avoid all the clauses above, then 
    // a = b = c = 0 and d != 0, so there are no roots and thus no contribution.
    return 0;
  }
}
*/


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/discovery_submit.sh <==
#!/bin/bash -l

# Name of the job
#SBATCH --job-name=point_counting

# Name of the partition / queue
#SBATCH --partition=standard

# Name of the cluster account
# How long should I job run for
#SBATCH --time=01:00:00

# Number of CPU cores, in this case 4 cores
#SBATCH --ntasks=4

# Number of compute nodes to use, in this case 2
#SBATCH --nodes=2

# Name of the output files to be created. If not specified the outputs will be joined
#SBATCH --output=output/%x.%j.out
#SBATCH --error=output/%x.%j.err

# The code you want to run in your job
g++ -std=c++11 -mpclmul -O4 -DCOEFFSFILE='"coefficient_headers/coeffs1.h"' -DN=11 count_bigq.cpp -o a1.out
./a1.out


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/drew_code.cpp <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include <wmmintrin.h>
#include <ctype.h>

const unsigned n = 15;
const unsigned FINITEFIELDBITSIZE = n;

// our irreducible polynomials
const unsigned polynomials[] = { 1, // placeholder
  1<<1, // for F_2, take x
  (1<<2) + (1<<1) + 1, // for F_{2^2}, take x^2 + x + 1
  (1<<3) + (1<<1) + 1, // for F_{2^3}, take x^3 + x + 1
  (1<<4) + (1<<1) + 1, // etc.
  (1<<5) + (1<<2) + 1,
  (1<<6) + (1<<1) + 1,
  (1<<7) + (1<<1) + 1,
  (1<<8) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<9) + (1<<1) + 1,
  (1<<10) + (1<<3) + 1,
  (1<<11) + (1<<2) + 1,
  (1<<12) + (1<<3) + 1,
  (1<<13) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<14) + (1<<5) + 1,
  (1<<15) + (1<<1) + 1,
  (1<<16) + (1<<5) + (1<<3) + (1<<1) + 1,
  (1<<17) + (1<<3) + 1,
  (1<<18) + (1<<3) + 1,
  (1<<19) + (1<<5) + (1<<2) + (1<<1) + 1,
  (1<<20) + (1<<3) + 1,
  (1<<21) + (1<<2) + 1,
  (1<<22) + (1<<1) + 1 };

const unsigned p = polynomials[n];

static inline uint32_t _ff2k_pclmul(unsigned a, unsigned b)
{
  const unsigned n = FINITEFIELDBITSIZE;
  register __m128i A, B, C;
  A[0]=a; B[0] = b;
  C = _mm_clmulepi64_si128 (A,B,0);
  unsigned ab = (unsigned)C[0];
  
  // Reduce modulo the polynomial.
  unsigned pxi = p << n-2;
  for (int i = 2*n-2; i >= n; i--) {
    // If the i-th bit is 1, reduce by the polynomial.
    if (ab & (1<<i)) ab ^= pxi;
    pxi = pxi >> 1;
  }     
  return ab; 
} 

static inline uint64_t _ff2k_pclmul_delred(unsigned a, unsigned b)
{
  register __m128i A, B, C;
  A[0]=a; B[0] = b;
  C = _mm_clmulepi64_si128 (A,B,0);
  return C[0];  
} 

unsigned reduce_cubic(int64_t ab) {

  // Reduce modulo the polynomial.
  int64_t pxi = (int64_t)p << n-2;
  for (int i = 3*n-3; i >= n; i--) {
    // If the i-th bit is 1, reduce by the polynomial.
    if (ab & (1<<i)) ab ^= pxi;
    pxi = pxi >> 1;
  }     
  return (unsigned)ab; 

}

int main() {
  std::clock_t cputime = std::clock();
  
  // To benchmark, we are going to use GF(2^13) arithmetic.
  const unsigned q = 1<<n;

  unsigned x=0;
  for (int i=0; i < q; i++) {
    for (int j=0; j < q; j++) {
      x += _ff2k_pclmul(i, j);
    }
  }

  std::cout << "Total time: " << (std::clock() - cputime) * (1.0/CLOCKS_PER_SEC) << std::endl;
  std::cout << "Dummy value: " << x << std::endl;
  
  return 0;
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/generateFqTables.cpp <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include <fstream>
#include <tuple>
#include "tableio.h"
#include "Fq_tables.h"


int main() {
  
  for (int n = 1; n < 15; n++) {
    std::clock_t cputime = std::clock();

    unsigned*** depressed_cubic_roots;
    unsigned*** quadratic_roots;
    unsigned** mult;
    unsigned** divi;
    unsigned* orbit_rep;
    int* orbit_size;
    std::tie(depressed_cubic_roots,
             quadratic_roots,
             mult, divi, orbit_rep, orbit_size) = generate_Fq_tables(n);
    
    cputime = std::clock() - cputime;
    std::cerr << "precomputation took " << cputime * 1./ CLOCKS_PER_SEC << std::endl;
  
    // Write data to file.
    unsigned q = 1<<n;    
    std::string qq = std::to_string(q);
    
    write_table(depressed_cubic_roots, q, q, 3, "depressed_cubic_roots_" + qq);
    write_table(quadratic_roots, q, q, 2, "quadratic_roots_" + qq);

    write_table(mult, q, q, "mult_" + qq);
    write_table(divi, q, q, "divi_" + qq);

    write_table(orbit_rep, q, "orbit_rep_" + qq);
    write_table(orbit_size, q, "orbit_size_" + qq);

    if (false) {
      compare_2_table(mult, read_table(q, q, "mult_4"), q, q);
      compare_3_table(quadratic_roots, read_table(q, q, 2, "quadratic_roots_4"),
                      q, q, 2);
    }
  
  }
  
  return 0;
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/scratch.cpp <==
// #include <wmmintrin.h>
#include <ctype.h>
#include <iostream>
#include <ctime>
#include <bit>
#include <bitset>
// #include "tableio.h"

const unsigned n = 15;
const unsigned FINITEFIELDBITSIZE = n;

// our irreducible polynomials
const unsigned polynomials[] = { 1, // placeholder
  1<<1, // for F_2, take x
  (1<<2) + (1<<1) + 1, // for F_{2^2}, take x^2 + x + 1
  (1<<3) + (1<<1) + 1, // for F_{2^3}, take x^3 + x + 1
  (1<<4) + (1<<1) + 1, // etc.
  (1<<5) + (1<<2) + 1,
  (1<<6) + (1<<1) + 1,
  (1<<7) + (1<<1) + 1,
  (1<<8) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<9) + (1<<1) + 1,
  (1<<10) + (1<<3) + 1,
  (1<<11) + (1<<2) + 1,
  (1<<12) + (1<<3) + 1,
  (1<<13) + (1<<4) + (1<<3) + (1<<1) + 1,
  (1<<14) + (1<<5) + 1,
  (1<<15) + (1<<1) + 1,
  (1<<16) + (1<<5) + (1<<3) + (1<<1) + 1,
  (1<<17) + (1<<3) + 1,
  (1<<18) + (1<<3) + 1,
  (1<<19) + (1<<5) + (1<<2) + (1<<1) + 1,
  (1<<20) + (1<<3) + 1,
  (1<<21) + (1<<2) + 1,
  (1<<22) + (1<<1) + 1 };


// #ifdef WITHCACHE

// unsigned mult(unsigned a, unsigned b) {
//   return mult_table[a][b];
// }

// # elif defined FINITEFIELDBITSIZE


const unsigned p = polynomials[FINITEFIELDBITSIZE];

using ff2k_t = unsigned;

static inline ff2k_t _ff2k_pclmul (ff2k_t a, ff2k_t b)
{
  uint32_t c = 0;
  for (int i = 0; i < 15; i++) {
    c ^= ((a >> i) & 1) ? b : 0;
    c = c >> 1 | c << (15 - 1);
    c &= 0x7FFF;
    c ^= ((c >> 15) & 1) ? ((1<<15) + (1<<1) + 1) : 0;
  }
  //c ^= ((1<<22) + (1<<1) + 1)*((c >> 22) & 1);
  return c;
}

// static inline uint32_t _ff2k_pclmul(unsigned a, unsigned b)
// {
//   const unsigned n = FINITEFIELDBITSIZE;
//   register __m128i A, B, C;
//   A[0]=a; B[0] = b;
//   C = _mm_clmulepi64_si128 (A,B,0);
//   unsigned ab = (unsigned)C[0];
  
//   // Reduce modulo the polynomial.
//   unsigned pxi = p << n-2;
//   for (int i = 2*n-2; i >= n; i--) {
//     // If the i-th bit is 1, reduce by the polynomial.
//     if (ab & (1<<i)) ab ^= pxi;
//     pxi = pxi >> 1;
//   }     
//   return ab; 
// } 

// #endif

// Test the code
int main() {
  std::clock_t cputime = std::clock();
  
  // To benchmark, we are going to use GF(2^13) arithmetic.
  const unsigned q = 1<<n;

  // unsigned x=0;
  // for (int i=0; i < q; i++) {
  //   for (int j=0; j < q; j++) {
  //     x += _ff2k_pclmul(i, j);
  //   }
  // }

  std::cout << std::popcount((unsigned)1123) << std::endl;
  
  //std::cout << "Total time: " << (std::clock() - cputime) * (1.0/CLOCKS_PER_SEC) << std::endl;
  //std::cout << "Dummy value: " << x << std::endl;
  
  return 0;

  // unsigned q = 1<<n;
  // unsigned** mult = read_table(q, q, "mult_" + std::to_string(q));
  // unsigned** mult_new = new unsigned*[q];
  
  // for (int i=0; i<q; i++) {
  //   mult_new[i] = new unsigned[q];
  //   for (int j=0; j<q; j++) {
  // //     uint32_t ret = _ff2k_pclmul(i, j);
  // //     // Reduce modulo the polynomial.
  // //     unsigned pxi = p << n-2;
  // //     for (int i = 2*n-2; i >= n; i--) {
  // //       // If the i-th bit is 1, reduce by the polynomial.
  // //       if (ret & (1<<i)) ret ^= pxi;
  // //       pxi = pxi >> 1;
  // //     }     
  //     mult_new[i][j] =  _ff2k_pclmul(i, j);
  //   }
  // }

 // compare_2_table(mult, mult_new, q, q);
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/submit_discovery.sh <==
#!/bin/bash -l

# Name of the job
#SBATCH --job-name=count_bigq

# Number of cores
#SBATCH --ntasks-per-node=1

# Array jobs.  This example will create 25 jobs
#SBATCH --array=1-25

# Walltime (job duration)
#SBATCH --time=00:15:00

# Email notifications
#SBATCH --mail-type=BEGIN,END,FAIL

./count_bigq_$SLURM_ARRAY_TASK_ID

sleep 300
hostname -s

==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/tableio.cpp <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include <fstream>
#include "tableio.h"

const std::string dirname = "fqtables/";
const std::string TEST_TABLE = "test_table";


/////////////////
// Saving

void write_table(unsigned* table, int size, std::string fname){

  // Write data to file
  std::ofstream file;
  file.open(dirname + fname, std::ios_base::binary);
  for (unsigned i = 0; i < size; i++)
    file.write((char*)(&table[i]), sizeof(unsigned));
  
  file.close();
  return;
}

void write_table(int* table, int size, std::string fname){

  // Write data to file
  std::ofstream file;
  file.open(dirname + fname, std::ios_base::binary);
  for (unsigned i = 0; i < size; i++)
    file.write((char*)(&table[i]), sizeof(int));
  
  file.close();
  return;
}


void write_table(unsigned** table, int size1, int size2, std::string fname){

  // Write data to file
  std::ofstream file;
  file.open(dirname + fname, std::ios_base::binary);
  for (unsigned i = 0; i < size1; i++)
    for (unsigned j = 0; j < size2; j++)
      file.write((char*)(&table[i][j]), sizeof(unsigned));
  
  file.close();
  return;
}

void write_table(unsigned*** table, int size1, int size2, int size3, std::string fname){

  // Write data to file
  std::ofstream file;
  file.open(dirname + fname, std::ios_base::binary);
  for (unsigned i = 0; i < size1; i++)
    for (unsigned j = 0; j < size2; j++)
      for (unsigned k = 0; k < size3; k++)
	file.write((char*)(&table[i][j][k]), sizeof(unsigned));
  
  file.close();
  return;
}

/////////////////
// Loading
//

unsigned* read_table(int size, std::string fname){

  // malloc.
  unsigned* table = new unsigned[size];
  for (unsigned i = 0; i < size; i++)
    table[i] = 0;

  // Extract data from file.
  std::ifstream file;
  file.open(dirname + fname, std::ios_base::binary);
  file.read((char*)(table), sizeof(unsigned) * size);
  //for (unsigned i = 0; i < size; i++)
  //  file.read((char*)(&table[i]), sizeof(unsigned));
  
  file.close();
  return table;
}

int* read_table(int size, std::string fname, int why){

  // malloc.
  int* table = new int[size];
  for (int i = 0; i < size; i++)
    table[i] = 0;
  
  // Extract data from file
  std::ifstream file;
  file.open(dirname + fname, std::ios_base::binary);
  file.read((char*)(table), sizeof(int) * size);
  //for (unsigned i = 0; i < size; i++)
  
  file.close();
  return table;
}


unsigned** read_table(int size1, int size2, std::string fname){

  unsigned** table = new unsigned*[size1];
  for (unsigned i = 0; i < size1; i++) {
    table[i] = new unsigned[size2];
    for (unsigned j = 0; j < size2; j++)
      table[i][j] = 0;
  }
  
  // Extract data from file
  std::ifstream file;
  file.open(dirname + fname, std::ios_base::binary);
  for (unsigned i = 0; i < size1; i++)
    file.read((char*)(table[i]), sizeof(unsigned) * size2);
    // for (unsigned j = 0; j < size2; j++)
    //   file.read((char*)(&table[i][j]), sizeof(unsigned));
  
  file.close();
  return table;
}


unsigned*** read_table(int size1, int size2, int size3, std::string fname){

  // Extract data from file.
  std::ifstream file;
  int N = size1 * size2 * size3;
  unsigned* table_as_array = read_table(N, fname);
  file.close();
  
  // Set up the pointer table.
  unsigned*** table = new unsigned**[size1];
  int M = 0;
  for (unsigned i = 0; i < size1; i++) {
    table[i] = new unsigned*[size2];
    for (unsigned j = 0; j < size2; j++) {
      table[i][j] = (unsigned *)(table_as_array + M);
      M += size3;
    }
  }
  return table;
}


/////////////////
// Testing
//

void remove_test_table() {
  std::string namen = dirname + TEST_TABLE;
  std::remove(namen.c_str());
  return;
}

int basic_test_table() {

  int q = 4;
  unsigned** table = new unsigned*[q];

  for (int i = 0; i < q; i++){
    table[i] = new unsigned[q];
    for (int j = 0; j < q; j++){
      table[i][j] = i + j;
    }
  }

  write_table(table, q, q, TEST_TABLE);
  unsigned** new_table = read_table(q, q, TEST_TABLE);

  for (int i = 0; i < q; i++){
    for (int j = 0; j < q; j++){
      if (table[i][j] != new_table[i][j])
	std::cerr << i << " " << j << " " << i + j << " " << new_table[i][j];      
    }
  }
  
  return 0;
}


int test_1_table(unsigned* table, int size1) {
  write_table(table, size1, TEST_TABLE);
  unsigned* new_table = read_table(size1, TEST_TABLE);

  for (int i = 0; i < size1; i++)
    if (table[i] != new_table[i])
      std::cerr << i << " " << table[i] << " " << new_table[i] << std::endl;

  return 0;
}

int test_2_table(unsigned** table, int size1, int size2) {
  write_table(table, size1, size2, TEST_TABLE);
  unsigned** new_table = read_table(size1, size2, TEST_TABLE);

  for (int i = 0; i < size1; i++)
    for (int j = 0; j < size2; j++)
      if (table[i][j] != new_table[i][j])
	std::cerr << i << " " << j << " " << table[i][j] << " " << new_table[i][j] << std::endl;

  return 0;
}

int test_3_table(unsigned*** table, int size1, int size2, int size3) {

  write_table(table, size1, size2, size3, TEST_TABLE);
  unsigned*** new_table = read_table(size1, size2, size3, TEST_TABLE);

  for (int i = 0; i < size1; i++)
    for (int j = 0; j < size2; j++)
      for (int k = 0; k < size3; k++)
	if (table[i][j][k] != new_table[i][j][k])
	  std::cerr << i << " " << j << " " << k << " " << table[i][j][k] << " " << new_table[i][j][k] << std::endl;

  return 0;
}

int compare_3_table(unsigned*** table1, unsigned*** table2, int size1, int size2, int size3) {

  for (int i = 0; i < size1; i++)
    for (int j = 0; j < size2; j++)
      for (int k = 0; k < size3; k++)
	if (table1[i][j][k] != table2[i][j][k])
	  std::cerr << i << " " << j << " " << k << " " << table1[i][j][k] << " " << table2[i][j][k] << std::endl;

  return 0;
}

int compare_2_table(unsigned** table1, unsigned** table2, int size1, int size2) {

  for (int i = 0; i < size1; i++)
    for (int j = 0; j < size2; j++)
      if (table1[i][j] != table2[i][j])
        std::cerr << "Error " << i << " " << j << " " << table1[i][j] << " " << table2[i][j] << std::endl;

  return 0;
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/tableio.h <==
void write_table(unsigned* table, int size, std::string fname);
void write_table(int* table, int size, std::string fname);
void write_table(unsigned** table, int size1, int size2, std::string fname);
void write_table(unsigned*** table, int size1, int size2, int size3, std::string fname);

int* read_table(int size, std::string fname, int why);
unsigned* read_table(int size, std::string fname);
unsigned** read_table(int size1, int size2, std::string fname);
unsigned*** read_table(int size1, int size2, int size3, std::string fname);

void remove_test_table();
int basic_test_table();
int test_1_table(unsigned* table, int size1);
int test_2_table(unsigned** table, int size1, int size2);
int test_3_table(unsigned*** table, int size1, int size2, int size3);

int compare_2_table(unsigned** table1, unsigned** table2, int size1, int size2);
int compare_3_table(unsigned*** table1, unsigned*** table2, int size1, int size2, int size3);


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/test.cpp <==
#include <cstdio>
#include <cstdlib>
#include <ctime>
#include <iostream>
#include "tableio.h"
#include "coeffs.h"

int big_test();

int main() {
  basic_test_table();
  big_test();
  return 0;
}

// TODO: This whole file is out of date with the current format.

// Sanity check the tables.
#ifdef COMPARE
unsigned*** X = read_table(q, q, 2, "quadratic_roots_" + qq);  
unsigned*** Y = read_table(q, q, 3, "depressed_cubic_roots_" + qq);  
unsigned** mul1 = read_table(q, q, "mult_" + qq);
  
compare_2_table(mul1, mult, q, q);
  
compare_3_table(X, quadratic_roots, q, q, 2);
compare_3_table(Y, depressed_cubic_roots, q, q, 3);
#endif

int big_test() {

  unsigned n = 11;
  unsigned q = 1 << n;

  // lookup tables
  unsigned **mult, **divi,

    ***quadratic_roots,
    // quadratic_roots[i][a][b] is
    // the i'th root of x^2 + ax + b, 
    // or q if we're out of roots

    ***depressed_cubic_roots;
  // depressed_cubic_roots[i][s][t] is
  // the i'th root of x^3 + sx + t,
  // or q if we're out of roots

  // our irreducible polynomials
  const unsigned polynomials[] = { 1, // placeholder
				   1<<1, // for F_2, take x
				   (1<<2) + (1<<1) + 1, // for F_{2^2}, take x^2 + x + 1
				   (1<<3) + (1<<1) + 1, // for F_{2^3}, take x^3 + x + 1
				   (1<<4) + (1<<1) + 1, // etc.
				   (1<<5) + (1<<2) + 1,
				   (1<<6) + (1<<1) + 1,
				   (1<<7) + (1<<1) + 1,
				   (1<<8) + (1<<4) + (1<<3) + (1<<1) + 1,
				   (1<<9) + (1<<1) + 1,
				   (1<<10) + (1<<3) + 1,
				   (1<<11) + (1<<2) + 1,
				   (1<<12) + (1<<3) + 1,
				   (1<<13) + (1<<4) + (1<<3) + (1<<1) + 1,
				   (1<<14) + (1<<5) + 1,
				   (1<<15) + (1<<1) + 1, };
  /* with n > 15 you'll just run out of memory
     (1<<16) + (1<<5) + (1<<3) + (1<<1) + 1,
     (1<<17) + (1<<3) + 1,
     (1<<18) + (1<<3) + 1,
     (1<<19) + (1<<5) + (1<<2) + (1<<1) + 1,
     (1<<20) + (1<<3) + 1,
     (1<<21) + (1<<2) + 1,
     (1<<22) + (1<<1) + 1 }; */

  // Polynomial set.
  unsigned p = polynomials[n];

  
  // lookup tables for multiplication and division
  // allocate
  mult = new unsigned*[q];
  divi = new unsigned*[q];
  for (unsigned i = 0; i < q; i++) {
    mult[i] = new unsigned[q];
    divi[i] = new unsigned[q];
  }

  // for (int i=0; i < q; i++)
  //   for (int j=0; j < q; j++)
  //     std::cerr << mult[i][j] << std::endl;

  // fill the tables
  for (unsigned i = 0; i < q; i++)
    for (unsigned j = 0; j <= i; j++) {
      // main multiplication algorithm
      unsigned a = i, b = j, ij = 0;
      while (b != 0) {
	// b = const + higher-deg part
	// if const = 1 then ret += a
	if (b & 1) ij ^= a;
	// kill const, divide higher-deg part by x
	b >>= 1;
	// multiply a by x
	a <<= 1;
	if (a & q) a ^= p;
      }

      mult[i][j] = mult[j][i] = ij;
      divi[ij][i] = j;
      divi[ij][j] = i;
    }
  
  // lookup table for roots of quadratics
  // allocate and initialize
  quadratic_roots = new unsigned**[2];
  for (int i = 0; i < 2; i++) {
    quadratic_roots[i] = new unsigned*[q];
    for (int j = 0; j < q; j++) {
      quadratic_roots[i][j] = new unsigned[q];
      for (int k = 0; k < q; k++)
        quadratic_roots[i][j][k] = q;
    }
  }
  
  // fill the table
  for (int i = 0; i < q; i++)
    for (int j = i; j < q; j++) {
      // x^2 + ax + b = (x+i)(x+j)
      unsigned a = i ^ j, b = mult[i][j];
      quadratic_roots[0][a][b] = i;
      if (j > i)
        quadratic_roots[1][a][b] = j;
    }

  
  // lookup table for roots of depressed cubics
  // allocate and initialize
  depressed_cubic_roots = new unsigned**[3];
  for (int i = 0; i < 3; i++) {
    depressed_cubic_roots[i] = new unsigned*[q];
    for (int j = 0; j < q; j++) {
      depressed_cubic_roots[i][j] = new unsigned[q];
      for (int k = 0; k < q; k++)
        depressed_cubic_roots[i][j][k] = q;
    }
  }
  // fill the table
  for (int a = 0; a < q; a++)
    for (int b = 0; b < q; b++) {
      // (x^2 + ax + b)(x+a) = x^3 + sx + t
      unsigned s = mult[a][a] ^ b, t = mult[a][b];
      if (b == 0) { // if a is already a root of x^2 + ax + b
        depressed_cubic_roots[0][s][t] = quadratic_roots[0][a][b];
        depressed_cubic_roots[1][s][t] = quadratic_roots[1][a][b];
      } else {
        depressed_cubic_roots[0][s][t] = a;
        depressed_cubic_roots[1][s][t] = quadratic_roots[0][a][b];
        depressed_cubic_roots[2][s][t] = quadratic_roots[1][a][b];
      }
    }
  
  
  // Galois orbits
  // allocate and initialize
  unsigned *orbit_rep = new unsigned[q];
  for (unsigned i = 0; i < q; i++)
    orbit_rep[i] = q; // means null
  
  unsigned *orbit_size = new unsigned[q]; // only valid if i == orbit_rep[i]
  // fill the tables
  for (unsigned i = 0; i < q; i++) {
    if (orbit_rep[i] != q) continue; // already filled
    unsigned j = i;
    unsigned size = 1;
    while (1) {
      orbit_rep[j] = i;
      j = mult[j][j];
      if (j == i) {
        orbit_size[i] = size;
        break;
      }
      size++;
    } 
  }

  test_1_table(orbit_rep, q);
  test_1_table(orbit_size, q);
  
  test_2_table(mult, q, q);
  test_2_table(divi, q, q);
  
  test_3_table(quadratic_roots, 2, q, q);
  test_3_table(depressed_cubic_roots, 3, q, q);

  // If nothing prints, the test is successful.
  remove_test_table();
  return 0;
}


==> anc/ancillary/cubic-fourfolds/CubicLib/point_counting_cpp/test_Fq.cpp <==
#include <assert.h>
#include "Fq.h"
#include <iostream>
#include <ctime>


ff2k_t test_ff2k_mult(ff2k_t x, ff2k_t y) {
  // Stock multiplication algorithm.
  long a = (long)x, b = (long)y, ab = 0;

  while (b != 0) {
    // b = const + higher-deg part
    // if const = 1 then ret += a
    if (b & 1) ab ^= a;
    // kill const, divide higher-deg part by t
    b >>= 1;
    // multiply a by t
    a <<= 1;
    if (a & q) a ^= p;
  }

  return (ff2k_t)ab;
}


int main() {

  if (initialized_ff_bitsize() == 11) {
    // Tests only work for q=2^11.

  
    // Test Fq multiplication.
    assert (ff2k_mult(3, 3) == 5);
    assert (ff2k_mult(3, 0) == 0);
    assert (ff2k_mult(0, 3) == 0);
    assert (ff2k_mult(1, 3) == 3);
    assert (ff2k_mult(3, 1) == 3);

    // Test Fq division
    assert (ff2k_divi(ff2k_mult(3,5), 5) == 3);

    std::clock_t cputime = std::clock();
  
    // Test gcd_degree
    unsigned f[] = {9, 3, 0, 0, 1}; // t^4 + (k.1+1) * t + (k.1^3 + 1);
    unsigned h[] = {211, 1, 1798, 0}; // k.1^1704*t^2 + t + k.1^1832

    assert (gcd_degree(f, h, 4, 3) == 2);
    
    // Test monic root counting.
    unsigned f2[] = {9, 3, 0, 0, 1}; // t^4 + (k.1+1) * t + (k.1^3 + 1);
    assert (count_poly_roots(f2, 4) == 2);

    // Test with a nontrivial leading coefficient.
    unsigned f3[] = {9, 3, 0, 0, 2}; // k.1 * t^4 + (k.1+1) * t + (k.1^3 + 1);
    assert (count_poly_roots(f3, 4) == 2);

    std::cout << "Total time: " << (std::clock() - cputime) * (1.0/CLOCKS_PER_SEC)
              << std::endl;

  } else {
    std::clock_t cputime = std::clock();

    // Test Fq multiplication.
    for (unsigned i=0; i < (1 << 17); i++) {
      for (unsigned j=0; j<10000; j++) {
        assert (ff2k_mult(i, j) == test_ff2k_mult(i, j));
      }
    }
    
    std::cout << "Multiplication: Total time: " << (std::clock() - cputime) * (1.0/CLOCKS_PER_SEC)
              << std::endl;

    for (unsigned i=0; i<100; i++)
      for (unsigned j=0; j<100; j++)
        for (unsigned a=1; a<50; a++) {
          
          unsigned c = ff2k_mult(ff2k_mult(i,j), a);
          unsigned b = ff2k_mult(i ^ j, a);
        
          unsigned g[] = {c, b, a};
          unsigned rts[] = {0,0,0};

          quadratic_roots(g, rts);
          if (i == j) {
            assert(count_quadratic_roots(g) == 1);
            g[0] = c;
            g[1] = b;
            g[2] = a;

            assert(rts[0] == 1 && rts[1] == i);
          } else {
            assert(count_quadratic_roots(g) == 2);
            g[0] = c;
            g[1] = b;
            g[2] = a;
          
            assert((rts[0] == 2 && rts[1] == i && rts[2] == j) ||
                   (rts[0] == 2 && rts[1] == j && rts[2] == i)
                   );
          }
        }


    // In the event that N is odd, we can easily check if certain polynomials
    // don't have a root
    for (unsigned i=0; i<100; i=i+2) // Even numbers
      for (unsigned a=1; a<50; a++) {
        if (initialized_ff_bitsize() % 2 == 1) {
          unsigned* g = new unsigned[3];
          
          g[0] = ff2k_mult(a, i ^ 1);
          g[1] = a;
          g[2] = a;         
          assert(count_quadratic_roots(g) == 0);

          g[0] = ff2k_mult(a, i ^ 1); // Ensure the last element is not a trace.
          g[1] = a;
          g[2] = a;
          unsigned rts[3] = {0,0,0};
          
          quadratic_roots(g, rts);
          assert(rts[0] == 0);
            
        }
        
      }

    std::cout << "Quadratic roots: Total time: "
              << (std::clock() - cputime) * (1.0/CLOCKS_PER_SEC)
              << std::endl;

        
  }

  // Quick check about integer sizes.
  __int128 Q = (1 << 22);
  std::string magmaQstring = "309485083608321363567181825";
  assert(int128_to_string(Q*Q*Q*Q + Q*Q*Q + Q + 1).compare(magmaQstring) == 0);
   
  return 0;
}


==> anc/ancillary/cubic-fourfolds/CubicLib/runtests.m <==
/////////////////////////////////////////////////
// Run this to execute all tests.

load "test/test-pointcounts.m";
load "test/test-big-pointcounts.m";
load "test/test-very-big-pointcounts.m";


==> anc/ancillary/cubic-fourfolds/orbit_calculation/orbitsfromfiltration.m <==
/// We'll use the filtration V > Wp > W to compute all of the stabilizers of the orbits of G on V/W
 
k := FiniteField(2);
G := GL(6, k);
P5<[x]> := ProjectiveSpace(k, 5);
R := CoordinateRing(P5);

V, Bit := GModule(G, R, 3);

forms, formmap := GModule(G, R, 1);
W := sub<V | Bit(x[1]^3) > ;

phi := Morphism(W, V);

GV := ActionGroup(V);
GW := ActionGroup(W);

U, piU := quo<V | W>;

GU := ActionGroup(U);

//V/W orbits reps; specifically, one rep for each of the 84 nonzero orbits.

orbvwreps :=[   x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[2]*x[3]*x[4] + 
                x[3]^2*x[4] + x[1]*x[2]*x[5] + x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + 
                x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[3]^2*x[6] + 
                x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[2]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[3]^2*x[4] + 
                x[1]^2*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + x[2]*x[3]*x[6] + 
                x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[4]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + 
                x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + x[2]*x[3]*x[5] + 
                x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + x[4]^2*x[5] + x[2]^2*x[6] + 
                x[1]*x[3]*x[6] + x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[4]*x[6]^2,
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4]
                + x[3]^2*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + x[2]*x[3]*x[6] + 
                x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]*x[2]*x[4] + x[1]^2*x[5] + x[1]*x[3]*x[5] + x[4]^2*x[5] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + 
                x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + 
                x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + 
                x[2]*x[3]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[3]*x[6] + 
                x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[4]^2*x[6] + 
                x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[2]*x[4]*x[5] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]^2*x[6] + x[1]*x[5]*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4]
                + x[2]*x[3]*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + 
                x[1]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[1]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + 
                x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]^2*x[5] + x[1]*x[2]*x[5] + x[2]^2*x[5] + x[1]*x[3]*x[5] + 
                x[2]*x[3]*x[5] + x[3]*x[4]*x[5] + x[4]*x[5]^2 + x[2]^2*x[6] + 
                x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[3]*x[4]*x[5] + x[1]*x[2]*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + 
                x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[6]^2,
                x[1]^2*x[2] + x[2]^2*x[3] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[2]*x[4]*x[5] + x[4]^2*x[5] + x[2]^2*x[6] + x[2]*x[3]*x[6] + 
                x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[3]^2*x[4] + 
                x[1]*x[2]*x[5] + x[3]^2*x[5] + x[3]*x[4]*x[5] + x[4]*x[5]^2 + 
                x[1]^2*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[1]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]^2*x[5] + 
                x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[3]^2*x[6] + x[1]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[4]^2*x[6] + x[1]*x[5]*x[6] + x[3]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[3]*x[4] + 
                x[1]^2*x[5] + x[1]*x[2]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[1]*x[4]*x[5] + x[4]^2*x[6] + x[2]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + 
                x[2]*x[3]*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + 
                x[2]*x[4]*x[5] + x[4]^2*x[5] + x[3]*x[4]*x[6] + x[4]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]*x[3]*x[4] + 
                x[3]^2*x[4] + x[1]^2*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + 
                x[1]*x[4]*x[5] + x[4]^2*x[5] + x[3]^2*x[6] + x[1]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[2]^2*x[5] + 
                x[2]*x[3]*x[5] + x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]*x[5]^2 + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[3]^2*x[6] + x[1]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[2]*x[3]*x[4] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[3]^2*x[6] + x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]^2*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[5]*x[6]^2,
                x[2]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + 
                x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + 
                x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[2]^2*x[6] + x[1]*x[3]*x[6] + 
                x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[3]^2*x[4] + x[1]*x[2]*x[5] + 
                x[1]*x[3]*x[5] + x[1]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[1]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[1]^2*x[5] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]*x[3]*x[4] + x[1]*x[2]*x[5] + x[2]^2*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5]
                + x[1]^2*x[6] + x[1]*x[2]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[4]^2*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + 
                x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[2]*x[4]*x[5] + x[2]*x[3]*x[6] + x[3]^2*x[6] + x[1]*x[5]*x[6] + 
                x[2]*x[5]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4]
                + x[3]^2*x[4] + x[1]^2*x[5] + x[2]*x[3]*x[5] + x[2]*x[4]*x[5] + 
                x[4]^2*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + x[2]^2*x[6] + x[4]^2*x[6] +
                x[2]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]^2*x[4] + 
                x[1]*x[3]*x[4] + x[1]^2*x[5] + x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[2]*x[4]*x[6] + x[1]*x[5]*x[6] + x[3]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + 
                x[2]^2*x[4] + x[2]*x[3]*x[4] + x[1]^2*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[3]*x[4]*x[5] + 
                x[4]*x[5]^2 + x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + 
                x[3]^2*x[6] + x[1]*x[4]*x[6] + x[1]*x[5]*x[6],
                x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[1]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4]
                + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[2]*x[4]*x[5] + x[4]*x[5]^2 + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[2]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]^2*x[5] + x[1]*x[3]*x[5] + x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + 
                x[4]*x[5]^2 + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]^2*x[5] + 
                x[3]^2*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[2]^2*x[6] + x[3]^2*x[6] +
                x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[3]*x[5]*x[6],
                x[1]*x[2]*x[3] + x[1]^2*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]*x[2]*x[5]
                + x[1]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[1]*x[3]*x[6] + x[3]^2*x[6] + 
                x[4]^2*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[5] + x[1]*x[2]*x[5] + 
                x[3]^2*x[5] + x[3]*x[4]*x[5] + x[1]*x[2]*x[6] + x[2]^2*x[6] + 
                x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[2]*x[3]*x[4]
                + x[1]*x[2]*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[3]*x[4]*x[5] + x[4]*x[5]^2 + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]^2*x[5] + x[1]*x[2]*x[5] + x[2]^2*x[5] + x[1]*x[3]*x[5] + 
                x[3]^2*x[5] + x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + 
                x[1]^2*x[6] + x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + 
                x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + 
                x[3]^2*x[4] + x[1]*x[3]*x[5] + x[3]^2*x[5] + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[1]*x[5]*x[6] + x[4]*x[6]^2,
                x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]*x[3]*x[5] + x[2]*x[4]*x[5] + x[4]*x[5]^2 + x[2]^2*x[6] + 
                x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[1]*x[5]*x[6] + x[2]*x[5]*x[6],
                x[1]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]^2*x[5] + x[1]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + 
                x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[4]^2*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[1]*x[2]*x[5] + 
                x[2]^2*x[5] + x[1]*x[3]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + 
                x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4]
                + x[1]^2*x[5] + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[3]^2*x[5] + 
                x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + 
                x[1]*x[3]*x[6] + x[3]^2*x[6] + x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + 
                x[1]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5] + 
                x[2]^2*x[5] + x[1]*x[3]*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + 
                x[3]^2*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + 
                x[3]^2*x[4] + x[1]*x[3]*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + 
                x[3]^2*x[6] + x[4]^2*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + 
                x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[2]^2*x[6] + x[1]*x[3]*x[6] + 
                x[3]^2*x[6] + x[1]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[2]*x[3]*x[4] + 
                x[3]^2*x[4] + x[1]^2*x[5] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[4]^2*x[5] +
                x[1]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4]
                + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + x[2]*x[3]*x[6] + x[3]*x[4]*x[6] + 
                x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + 
                x[2]*x[3]*x[4] + x[3]^2*x[4] + x[2]^2*x[5] + x[2]*x[3]*x[5] + 
                x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[2]*x[3]*x[6] + x[2]*x[4]*x[6] + x[4]^2*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]*x[3]*x[4] + x[1]^2*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[3]^2*x[6] + x[3]*x[4]*x[6] + 
                x[4]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + 
                x[1]*x[3]*x[4] + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[2]*x[3]*x[6] + x[3]^2*x[6] + 
                x[1]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]^2*x[6] + x[2]*x[5]*x[6] + 
                x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[1]*x[2]*x[5] + x[2]^2*x[5]
                + x[1]*x[3]*x[5] + x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + 
                x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[3]^2*x[6] + x[2]*x[4]*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[3]^2*x[4] + 
                x[1]^2*x[5] + x[2]^2*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + x[1]^2*x[6] +
                x[3]^2*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + 
                x[2]^2*x[4] + x[1]*x[3]*x[4] + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + 
                x[2]*x[3]*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + 
                x[2]^2*x[6] + x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[4]*x[6]^2,
                x[1]^2*x[3] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + 
                x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[3]*x[4]*x[5] + x[2]^2*x[6] + x[2]*x[3]*x[6] + x[2]*x[5]*x[6] + 
                x[4]*x[5]*x[6],
                x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + x[1]^2*x[5]
                + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + 
                x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[2]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[5]*x[6]^2,
                x[2]^2*x[3] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + 
                x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[1]*x[3]*x[6] + x[3]^2*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + 
                x[3]*x[5]*x[6] + x[4]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + 
                x[2]^2*x[4] + x[1]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[1]*x[3]*x[5] + x[3]^2*x[5] + x[2]^2*x[6] + x[2]*x[3]*x[6] + 
                x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[5]*x[6] + 
                x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[1]*x[2]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[3]*x[4]*x[5] + 
                x[4]^2*x[5] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[4]^2*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[4] + x[3]^2*x[4] + x[2]*x[3]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + 
                x[4]^2*x[6] + x[3]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + 
                x[2]*x[3]*x[4] + x[3]^2*x[5] + x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + 
                x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + 
                x[4]*x[5]*x[6],
                x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]*x[3]*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5]
                + x[2]^2*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + 
                x[2]*x[3]*x[6] + x[3]^2*x[6] + x[3]*x[4]*x[6] + x[2]*x[5]*x[6] + 
                x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[3]^2*x[6] + 
                x[2]*x[4]*x[6] + x[4]^2*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + 
                x[2]^2*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + x[2]^2*x[5] +
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + 
                x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + 
                x[1]*x[2]*x[4] + x[2]*x[3]*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5] + 
                x[2]^2*x[5] + x[2]*x[4]*x[5] + x[1]^2*x[6] + x[2]^2*x[6] + 
                x[2]*x[3]*x[6] + x[3]^2*x[6] + x[2]*x[4]*x[6] + x[2]*x[5]*x[6] + 
                x[5]*x[6]^2,
                x[2]^2*x[3] + x[1]^2*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + 
                x[1]*x[2]*x[5] + x[3]^2*x[5] + x[2]*x[4]*x[5] + x[2]^2*x[6] + 
                x[2]*x[3]*x[6] + x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[3]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[3]^2*x[5]
                + x[1]^2*x[6] + x[1]*x[2]*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + 
                x[2]^2*x[4] + x[2]*x[3]*x[4] + x[1]^2*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[3]^2*x[5] + x[1]*x[4]*x[5] + 
                x[1]^2*x[6] + x[2]*x[4]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4]
                + x[3]^2*x[4] + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + 
                x[3]^2*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + 
                x[2]*x[3]*x[6] + x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[1]*x[5]*x[6],
                x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[1]^2*x[5] + 
                x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + x[2]*x[4]*x[5] + x[1]*x[4]*x[6] + 
                x[1]*x[5]*x[6],
                x[1]^2*x[2] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]*x[2]*x[4] + x[2]^2*x[4] + 
                x[2]*x[3]*x[4] + x[2]^2*x[5] + x[1]*x[3]*x[5] + x[1]*x[3]*x[6] + 
                x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]^2*x[6] + x[1]*x[5]*x[6] + 
                x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + 
                x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + 
                x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + x[3]^2*x[6] + 
                x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]^2*x[6] + 
                x[5]*x[6]^2,
                x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[1]*x[3]*x[4] + 
                x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + x[1]*x[2]*x[5] + 
                x[1]*x[3]*x[5] + x[2]*x[4]*x[5] + x[4]*x[5]^2 + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + 
                x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[3]*x[5]*x[6],
                x[1]^2*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + 
                x[3]^2*x[4] + x[1]*x[2]*x[5] + x[2]^2*x[5] + x[1]*x[3]*x[5] + 
                x[2]*x[3]*x[5] + x[3]^2*x[5] + x[1]^2*x[6] + x[2]^2*x[6] + 
                x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]^2*x[5] + x[1]*x[2]*x[5] + x[1]*x[3]*x[5] + 
                x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + 
                x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + x[1]*x[4]*x[6] + x[1]*x[5]*x[6] + 
                x[2]*x[5]*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[2]^2*x[3] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + x[2]^2*x[5] + 
                x[1]*x[3]*x[5] + x[1]*x[4]*x[5] + x[2]*x[4]*x[5] + x[4]^2*x[5] + 
                x[2]^2*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[4]^2*x[6] + 
                x[1]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[1]*x[2]*x[4] + x[1]^2*x[5] + 
                x[2]^2*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + 
                x[2]*x[4]*x[5] + x[4]^2*x[5] + x[1]^2*x[6] + x[2]^2*x[6] + 
                x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + 
                x[4]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]^2*x[4] + 
                x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[1]*x[2]*x[5] + x[2]^2*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + 
                x[1]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + x[2]^2*x[6] + 
                x[2]*x[3]*x[6] + x[3]^2*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[4] + x[1]*x[2]*x[4] + x[2]^2*x[4] + x[1]*x[3]*x[5] + x[2]*x[4]*x[5]
                + x[4]^2*x[5] + x[1]^2*x[6] + x[1]*x[2]*x[6] + x[1]*x[3]*x[6] + 
                x[2]*x[4]*x[6] + x[4]^2*x[6] + x[2]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + 
                x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + x[1]*x[3]*x[5] + 
                x[3]^2*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[3]^2*x[6] + 
                x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + x[1]*x[5]*x[6] + x[3]*x[5]*x[6] + 
                x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]^2*x[3] + x[2]^2*x[3] + x[2]^2*x[4] + x[3]^2*x[4] + x[1]^2*x[5] + 
                x[2]^2*x[5] + x[1]*x[3]*x[5] + x[3]*x[4]*x[5] + x[1]^2*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[3]^2*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + x[1]*x[2]*x[4] + 
                x[2]^2*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + x[1]*x[2]*x[5] + 
                x[2]^2*x[5] + x[1]*x[3]*x[5] + x[2]*x[3]*x[5] + x[1]*x[4]*x[5] + 
                x[2]*x[4]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + x[1]*x[2]*x[6] + 
                x[2]^2*x[6] + x[1]*x[3]*x[6] + x[2]*x[3]*x[6] + x[2]*x[4]*x[6] + 
                x[4]^2*x[6] + x[3]*x[5]*x[6] + x[4]*x[5]*x[6],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3] + x[1]^2*x[4] + 
                x[2]^2*x[4] + x[1]*x[3]*x[4] + x[2]*x[3]*x[4] + x[3]^2*x[4] + 
                x[2]^2*x[5] + x[1]*x[3]*x[5] + x[3]*x[4]*x[5] + x[4]^2*x[5] + 
                x[1]^2*x[6] + x[1]*x[2]*x[6] + x[2]^2*x[6] + x[2]*x[3]*x[6] + 
                x[3]^2*x[6] + x[1]*x[4]*x[6] + x[2]*x[4]*x[6] + x[3]*x[4]*x[6] + 
                x[4]^2*x[6] + x[2]*x[5]*x[6] + x[4]*x[5]*x[6] + x[5]*x[6]^2,
                x[1]*x[2]*x[3],
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]*x[2]*x[3] + x[2]^2*x[3],
                x[2]^2*x[3] + x[1]^2*x[4],
                x[1]^2*x[5] + x[1]^2*x[6] + x[5]*x[6]^2,
                x[1]^2*x[2] + x[1]^2*x[3] + x[1]^2*x[4] + x[1]^2*x[5] + x[3]^2*x[5] + 
                x[2]^2*x[6] + x[3]*x[6]^2
            ];

//Hom from G to GL(U)
umap := GModuleAction(U);

//space of quadratic*linear, which has dimension 36
Wp := sub<V | Bit(x[1]^2*x[2])>;


Up, phip := V/Wp;
upmap := GModuleAction(Up);

GUp := ActionGroup(Up);


//for each of the 84 nonzero orbits of G on V/W, find the stabilizer of its representative.

print "Precomputation 1: complete.";

stabs := [];
for i in [1..84] do
    rep := orbvwreps[i];
    upimage := phip(Bit(rep));
    upstab := Stabilizer(GUp,upimage);
    
    upstabinG := upstab @@ upmap;
    
    Vstab, Bitstab := GModule(upstabinG, R, 3);   
    
    Wstab := sub<Vstab | [Vstab! Vector(phi(w))  : w in Basis(W)]>;  

    Ustab, pistab := Vstab/Wstab;
    ustabmap := GModuleAction(Ustab);
    GUstab := ActionGroup(Ustab);
    newstab :=Stabilizer(GUstab, pistab(Bitstab(rep)) );
    stabs := stabs cat [newstab @@ ustabmap];
end for;

print "Precomputation 2: complete.";
print "Starting orbit computation...";


for i in [1..84] do
    f := orbvwreps[i];
    stab := stabs[i];
    Vstab, Bitstab := GModule(stab, R, 3);
    GVstab := ActionGroup(Vstab);
    fset := {Bit(f) + w : w in W};

    // Set up the associative array.
    A := AssociativeArray();
    for f in fset do
        A[f] := false;
    end for;

    orbreps_i := [];
    time for f in fset do
        if A[f] eq true then continue; end if;
        orbit := Orbit(GVstab, f);
        Append(~orbreps_i, f @@ Bit);

        // Update A to mark progress
        for g in orbit do
            A[g] := true;
        end for;

        print #orbreps_i;
    end for;

    // Save the output for later
    fname := Sprintf("data/orbit-%o.data", i);
    Write(fname, orbreps_i);
    print "Computation ", i, "/84 complete.";
end for;





==> anc/ancillary/cubic-fourfolds/orbit_calculation/orbitsfromfullfiltration.m <==
/// We'll use the filtration V > Wp > W to compute a complete set of orbit representatives for G acting on V

load "dataprocessing.m";

k := FiniteField(2);
G := GL(6, k);
P5<[x]> := ProjectiveSpace(k, 5);
R := CoordinateRing(P5);


V, Bit := GModule(G, R, 3);
W      := sub<V | Bit(x[1]^3) > ;
U, piU := quo<V | W>;

phi := Morphism(W, V);

forms, formmap := GModule(G, R, 1);

GV := ActionGroup(V);
GW := ActionGroup(W);
GU := ActionGroup(U);

//Hom from G to GL(U)
umap := GModuleAction(U);

//space of quadratic*linear, which has dimension 36
Wp := sub<V | Bit(x[1]^2*x[2])>;


Up, phip := V/Wp;
upmap := GModuleAction(Up);
GUp := ActionGroup(Up);

// Construct orbit representatives for the first orbit space.
GUporbits := Orbits(GUp);
GUporbreps := [GUporbits[i][1] : i in [1..#GUporbits]]; 

// Also determine the stabilizers and lift back to the original group.
stabsUp := [Stabilizer(GUp, a) : a in GUporbreps];
stabsUpinG := [H @@ upmap : H in stabsUp];

///////////////////////
// Find V/W orbit reps

orbvwreps := [];
stabsvw := [];
j:= 0;

for i in [1..#stabsUpinG] do

    rep := GUporbreps[i];
    stab := stabsUpinG[i];

    // Compute the restriction module.
    Vstab, Bitstab := GModule(stab, R, 3);   
    Wstab := sub<Vstab | [Vstab ! Vector(phi(w))  : w in Basis(W)]>;
    Ustab, pistab := Vstab/Wstab;
    ustabmap := GModuleAction(Ustab);
    GUstab := ActionGroup(Ustab);

    coset := {piU(rep @@phip) + w : w in piU(Wp)};

    // Set up the associative array.
    A := AssociativeArray();
    for v in coset do
        A[v] := false;
    end for;

    time for v in coset do
             if A[v] eq true then continue; end if;
             orbit := Orbit(GUstab, v);
             Append(~orbvwreps, v);
	     j := j+1;
             // Update A to mark progress
             for g in orbit do
                 A[g] := true;
             end for;

             print j;
             // Record the stabilizer of the representative for use higher up in the filtration.
             stabsvw[j] := Stabilizer(GUstab, orbvwreps[j]) @@ustabmap;
         end for;
    
end for;


print "Precomputation 1: complete.";
print "Starting orbit computation...";


for i in [1..85] do
	
    fname := Sprintf("orbitreps-%o.data", i);
    file := Open(fname, "w");

    // Construct the restriction G-module
    v := orbvwreps[i];
    stab := stabsvw[i];
    Vstab, Bitstab := GModule(stab, R, 3);
    GVstab := ActionGroup(Vstab);
    coset := {(v @@ piU) + phi(w) : w in W};

    // Set up the associative array.
    A := AssociativeArray();
    for u in coset do
        A[u] := false;
    end for;

    orbreps_i := [];
    time for u in coset do
        if A[u] eq true then continue; end if;
        orbit := Orbit(GVstab, u);
        Append(~orbreps_i, u);
	WriteBytes(file, serialize(u));

        // Update A to mark progress
        for g in orbit do
            A[g] := true;
        end for;

    end for;

    print i, #orbreps_i;
    print "Computation ", i, "/85 complete.";
end for;


